The link between star formation and gas in nearby galaxies

Observations of the interstellar medium are key to deciphering the physical processes regulating star formation in galaxies. However, observational uncertainties and detection limits can bias the interpretation unless carefully modeled. Here I re-analyze star formation rates and gas masses of a representative sample of nearby galaxies with the help of multi-dimensional Bayesian modeling. Typical star forming galaxies are found to lie in a 'star forming plane' largely independent of their stellar mass. Their star formation activity is tightly correlated with the molecular and total gas content, while variations of the molecular-gas-to-star conversion efficiency are shown to be significantly smaller than previously reported. These data-driven findings suggest that physical processes that modify the overall galactic gas content, such as gas accretion and outflows, regulate the star formation activity in typical nearby galaxies, while a change in efficiency triggered by, e.g., galaxy mergers or gas instabilities, may boost the activity of starbursts.

==> anc/Supplementary_Data_1.csv <==
# Supplementary Table 1 of Feldmann 2020, Communcations Physics
parameter,mean,median,16_perc,84_perc,MAP,MAP_ME
phi_scale_SF,0.661,0.662,0.623,0.698,0.663,0.674
d_scale_SF,-0.126,-0.124,-0.161,-0.0905,-0.136,-0.115
phi_shape_SF,-0.234,-0.234,-0.282,-0.186,-0.243,-0.256
d_shape_SF,-0.0126,-0.0161,-0.0609,0.0365,0.00131,-0.0228
d_scale_out_SF,0.723,0.583,0.372,1.03,0.303,0.454
d_shape_out_SF,-0.891,-0.926,-1.40,-0.382,-0.932,-0.854
d_frac_out_SF,0.0610,0.0562,0.0229,0.0971,0.0765,0.0462
phi_scale_HI,0.323,0.323,0.282,0.364,0.321,0.322
d_scale_HI,9.10,9.11,8.97,9.24,8.98,8.98
phi_shape_HI,-0.00417,-0.00403,-0.0450,0.0367,-0.00817,-0.0154
d_shape_HI,-0.0768,-0.0766,-0.106,-0.0472,-0.0782,-0.0784
d_scale_out_HI,1.87,1.48,0.405,3.64,0.394,0.393
d_shape_out_HI,-0.945,-1.19,-1.81,0.256,0.464,0.472
d_frac_out_HI,0.0235,0.00449,0.000848,0.0220,0.219,0.216
phi_scale_H2,0.799,0.801,0.759,0.840,0.786,0.814
d_scale_H2,5.99,5.99,5.72,6.26,6.11,5.95
phi_shape_H2,-0.328,-0.329,-0.396,-0.259,-0.313,-0.350
d_shape_H2,0.167,0.157,0.0887,0.251,0.101,0.102
d_scale_out_H2,0.833,0.683,0.412,1.21,0.957,1.18
d_shape_out_H2,-0.966,-1.02,-1.52,-0.402,-0.174,0.355
d_frac_out_H2,0.0915,0.0815,0.0266,0.157,0.0210,0.00947
phi_0,0.570,0.580,0.443,0.697,0.593,0.591
d_0,-1.23,-1.23,-1.34,-1.12,-1.23,-1.23
rho_SF_HI,0.563,0.564,0.530,0.596,0.562,0.564
rho_SF_H2,0.893,0.894,0.876,0.911,0.899,0.907
rho_HI_H2,0.473,0.473,0.428,0.517,0.478,0.484


==> anc/Supplementary_Data_2.csv <==
# Supplementary Table 2 of Feldmann 2020, Communcations Physics
parameter,mean,median,16_perc,84_perc,MAP,MAP_ME
phi_scale_SF,0.705,0.706,0.666,0.745,0.705,0.730
d_scale_SF,-0.111,-0.109,-0.153,-0.0690,-0.0780,-0.126
phi_shape_SF,-0.271,-0.271,-0.322,-0.220,-0.269,-0.306
d_shape_SF,-0.00462,-0.00774,-0.0615,0.0527,-0.0591,0.0256
d_scale_out_SF,0.691,0.661,0.519,0.875,0.908,0.623
d_shape_out_SF,-0.612,-0.668,-0.829,-0.387,-0.251,-0.753
d_frac_out_SF,0.126,0.125,0.0681,0.180,0.0536,0.140
phi_scale_HI,0.336,0.337,0.295,0.378,0.332,0.339
d_scale_HI,9.09,9.09,8.94,9.23,9.02,8.93
phi_shape_HI,-0.00135,-0.00117,-0.0414,0.0386,-0.00793,-0.00791
d_shape_HI,-0.0842,-0.0839,-0.114,-0.0542,-0.0950,-0.0813
d_scale_out_HI,1.89,1.52,0.404,3.69,0.341,0.405
d_shape_out_HI,-0.928,-1.17,-1.80,0.286,0.466,0.449
d_frac_out_HI,0.0282,0.00547,0.00107,0.0273,0.184,0.256
phi_scale_H2,0.804,0.805,0.766,0.843,0.820,0.832
d_scale_H2,6.01,6.01,5.75,6.27,5.90,5.85
phi_shape_H2,-0.308,-0.309,-0.373,-0.243,-0.341,-0.351
d_shape_H2,0.132,0.124,0.0653,0.202,0.151,0.115
d_scale_out_H2,0.906,0.690,0.403,1.34,0.453,0.744
d_shape_out_H2,-1.05,-1.11,-1.65,-0.458,-1.13,-0.716
d_frac_out_H2,0.0745,0.0642,0.0207,0.129,0.0840,0.0302
phi_0,0.546,0.554,0.413,0.678,0.561,0.569
d_0,-1.28,-1.27,-1.39,-1.17,-1.28,-1.26
rho_SF_HI,0.601,0.602,0.569,0.634,0.601,0.598
rho_SF_H2,0.880,0.881,0.864,0.897,0.884,0.888
rho_HI_H2,0.498,0.499,0.455,0.541,0.498,0.499


==> anc/Supplementary_Data_3.csv <==
# Supplementary Table 3 of Feldmann 2020, Communcations Physics
parameter,mean,median,16_perc,84_perc,MAP,MAP_ME
m_SFS,0.540,0.540,0.506,0.574,0.533,0.538
$m_NGS,0.331,0.331,0.299,0.362,0.325,0.318
m_MGS,0.690,0.691,0.654,0.728,0.677,0.693
n_SFS,-0.173,-0.172,-0.195,-0.150,-0.172,-0.171
$n_NGS,9.53,9.54,9.51,9.56,9.38,9.39
n_MGS,8.78,8.78,8.75,8.80,8.75,8.77
Delta_p1_SFS,0.378,0.379,0.359,0.396,0.372,0.381
Delta_p1_NGS,0.402,0.402,0.390,0.413,0.402,0.402
Delta_p1_MGS,0.313,0.315,0.285,0.339,0.335,0.334
Delta_p2_SFS,0.331,0.332,0.316,0.345,0.326,0.334
Delta_p2_NGS,0.349,0.349,0.341,0.358,0.350,0.350
Delta_p2_MGS,0.280,0.282,0.257,0.301,0.298,0.297
Delta_m1_SFS,0.531,0.532,0.494,0.568,0.519,0.538
Delta_m1_NGS,0.580,0.579,0.556,0.604,0.580,0.580
Delta_m1_MGS,0.412,0.416,0.364,0.458,0.450,0.449
Delta_m2_SFS,0.657,0.658,0.602,0.710,0.639,0.666
Delta_m2_NGS,0.729,0.728,0.692,0.766,0.730,0.730
Delta_m2_MGS,0.487,0.491,0.421,0.550,0.539,0.537


==> anc/Supplementary_Data_4.csv <==
# Supplementary Table 4 of Feldmann 2020, Communcations Physics
parameter,mean,median,16_perc,84_perc,MAP,MAP_ME
m_SFS,0.576,0.575,0.539,0.612,0.576,0.579
$m_NGS,0.349,0.349,0.317,0.381,0.337,0.345
m_MGS,0.722,0.723,0.687,0.759,0.717,0.731
n_SFS,-0.151,-0.151,-0.174,-0.128,-0.164,-0.142
$n_NGS,9.55,9.56,9.54,9.58,9.44,9.38
n_MGS,8.81,8.81,8.78,8.83,8.81,8.80
Delta_p1_SFS,0.375,0.375,0.353,0.397,0.396,0.363
Delta_p1_NGS,0.405,0.404,0.393,0.417,0.409,0.403
Delta_p1_MGS,0.325,0.327,0.300,0.348,0.317,0.329
Delta_p2_SFS,0.328,0.329,0.311,0.345,0.345,0.319
Delta_p2_NGS,0.352,0.351,0.343,0.361,0.355,0.351
Delta_p2_MGS,0.289,0.291,0.270,0.308,0.283,0.293
Delta_m1_SFS,0.526,0.526,0.483,0.568,0.567,0.502
Delta_m1_NGS,0.586,0.585,0.561,0.610,0.594,0.583
Delta_m1_MGS,0.433,0.436,0.390,0.474,0.419,0.440
Delta_m2_SFS,0.649,0.649,0.585,0.712,0.709,0.612
Delta_m2_NGS,0.738,0.737,0.701,0.776,0.751,0.733
Delta_m2_MGS,0.516,0.518,0.456,0.573,0.495,0.525


==> anc/Supplementary_Data_5.csv <==
# Joint xGASS & xCOLD GASS catalog used in Feldmann 2020, Communications Physics
# The xGASS catalog is publicly available at http://xgass.icrar.org and it was published in Catinella, B. et al. 2018, Mon. Not. R. Astron. Soc. 476, 875–895 (C18). 
# The xCOLD GASS catalog is publicly available at http://www.star.ucl.ac.uk/xCOLDGASS and it was published in Saintonge, A. et al. 2017, Astrophys. J. Suppl. Ser. 233, 22 (S17).
# This combined catalog uses improved stellar masses from the MPA-JHU catalogue for DR7 available at https://home.strw.leidenuniv.nl/~jarle/SDSS/
# #
# Content of this file:
# ID            .. GASS/xGASS identifier 
# z             .. redshift: zHI from C18 for HI detected objects, zSDSS otherwise
# lgMstar       .. stellar mass (from MPA-JHU DR7)
# lgMstar_p16   .. 16th percentile of uncertainty of lgMstar
# lgMstar_p84   .. 84th percentile of uncertainty of lgMstar
# lgMstar_C18   .. stellar masses provided in C18
# SFR_case      .. case of UV+MIR SFR calculation provided in C18
# SFR_source    .. source catalog of SFR: from S17 if 'xCOLDGASS', from C18 otherwise (default)
# SFR           .. SFR in solar masses / year from either S17 (10**LOGSFR_BEST) or from C18 (SFR_best), SFR is set to NaN if SFR_censored=True or if SFR_case is neither 1 nor 2
# e_SFR         .. corresponding 1-sigma uncertainty of the SFR from either S17 (based on LOGSFR_ERR and LOGSFR_BEST), C18 (SFRerr_best), or provided by a fit if missing
# SFR_censored  .. flag indicating whether SFR < e_SFR
# SFR_limit     .. set to e_SFR for galaxies with SFR_censored == True
# e_SFR_est     .. flag showing whether errors of SFRs where estimated (instead of given) 
# MHI           .. HI masses calculated as described in the Appendix in C18
# e_MHI         .. 1-sigma uncertainty of the HI masses
# MHI_censored  .. flag indicating HI non-detections (HIsrc_x == 4 in C18) 
# MHI_limit     .. set to 5 * e_MHI for galaxies with MHI_censored == True
# MH2           .. H2 masses calculated from LCO_COR and XCO_A17 fields in S17
# e_MH2         .. 1-sigma uncertainty of the H2 masses, propagated observational uncertainty of CO observations (based on LCO_COR and LCO_COR_ERR entries in S17) 
# MH2_censored  .. flag indicating CO non-detections (FLAG_CO == 2 in S17)
# MH2_limit     .. set to 3 * e_MH2 for galaxies with MH2_censored == True
# in_C18        .. if True (False) Galaxy is (not) part of xGASS catalog
# in_S17        .. if True (False) Galaxy is (not) part of xCOLD GASS catalog
ID,z,lgMstar,lgMstar_p16,lgMstar_p84,lgMstar_C18,SFR_case,SFR_source,SFR,e_SFR,SFR_censored,SFR_limit,e_SFR_est,MHI,e_MHI,MHI_censored,MHI_limit,MH2,e_MH2,MH2_censored,MH2_limit,in_C18,in_S17
11956,0.039654,10.08772,9.998121000000001,10.18267,10.088,1.0,,0.4737959,0.19376613,False,,False,1573806198.7126758,286146581.5841229,False,0.0,,128407224.87633231,True,385221674.62899697,True,True
12025,0.03665,10.843328999999999,10.759369,10.915786,10.843,2.0,,0.20872729999999998,0.18344067,False,,False,,239899860.62987608,True,1199499303.1493804,,106989817.23736998,True,320969451.71211,True,True
12002,0.036719999999999996,10.481644000000001,10.394494,10.568431,10.482000000000001,9.0,,0.012814033999999998,0.06809143395548188,False,,True,,91628377.34290661,True,458141886.71453303,,111537232.27989301,True,334611696.83967906,True,True
11989,0.041922,10.693692,10.600096,10.771717,10.693,2.0,,,0.06591428,True,0.06591428,False,1276464819.421231,239337153.64148083,False,0.0,,114450222.79751761,True,343350668.39255285,True,True
27167,0.038093,10.372341,10.276629,10.469836,10.372,2.0,,0.15956831,0.12907287,False,,False,4098516850.213152,661051104.8730891,False,0.0,,110045792.72842166,True,330137378.185265,True,True
3189,0.038583,10.045755,9.955947,10.1331,10.046,9.0,,2.3247159,0.23779300234575726,False,,True,5626464790.427978,542309859.3183593,False,0.0,1220174643.871272,290640268.638032,False,,True,True
3261,0.037449,10.077677,9.996889999999999,10.182592,10.078,9.0,,1.4676183,0.21075721659400615,False,,True,9716172009.608915,511377474.18994296,False,0.0,1170701585.438408,241372351.7472688,False,,True,True
3318,0.03968000039458275,10.532658,10.438360000000001,10.624458,10.533,,xCOLDGASS,0.07354009727579876,0.10983587467126495,False,,True,,,False,,,117246288.14546669,True,351738864.43640006,False,True
3439,0.03854,10.350133999999999,10.249805,10.455655,10.35,2.0,,0.51822215,0.15918376,False,,False,3652570935.0342283,473481417.50443697,False,0.0,,106272994.63573864,True,318818983.90721595,True,True
3465,0.029224,10.188022,10.0945635,10.284655,10.187999999999999,2.0,,0.21533248,0.11357228,False,,False,2735536885.5417876,234474590.1892961,False,0.0,434142492.37091,127208161.775108,False,,True,True
3645,0.030744999999999998,10.330153999999999,10.2350645,10.422959,10.33,2.0,,0.1513175,0.119271114,False,,False,3416151224.6507974,302696943.9563998,False,0.0,,83453403.27283332,True,250360209.81849998,True,True
3509,0.048353,10.804657,10.714243,10.902660000000001,10.805,1.0,,1.2419494,0.33765963,False,,False,2955291170.075598,527730566.08492815,False,0.0,1890009302.33684,413951376.117343,False,,True,True
3524,0.038096,10.730266,10.634649000000001,10.827492,10.73,1.0,,0.32041538,0.20248187,False,,False,2842960427.0804896,396692152.6158823,False,0.0,839093912.1256499,212867404.33692598,False,,True,True
3519,0.042766000000000005,10.744661,10.657007,10.840675,10.745,9.0,,2.9608626,0.30152181464252725,False,,True,3483961114.948206,580660185.8247011,False,0.0,1694043351.6655998,362087087.60599995,False,,True,True
3504,0.038016,10.158767999999998,10.057086,10.2543125,10.158999999999999,1.0,,0.73919475,0.10763356,False,,False,4740647245.687321,395053937.14061004,False,0.0,842969062.583615,170131552.921572,False,,True,True
3821,0.04473,10.867509,10.774664,10.953497,10.868,2.0,,,0.13208851,True,0.13208851,False,,212828603.6448637,True,1064143018.2243185,,161509171.07808,True,484527513.23424006,True,True
3819,0.045364999999999996,10.671469,10.5516205,10.804967,10.671,1.0,,10.75065,0.37081729999999996,False,,False,8842084645.331778,837671176.9261683,False,0.0,7404779142.766859,1297123184.2942917,False,,True,True
4094,0.02755,10.5509405,10.4633465,10.634903999999999,10.552,9.0,,0.045101453,0.0975214756339524,False,,True,,110670021.84314743,True,553350109.2157371,,79683351.86830601,True,239050055.60491803,True,True
4195,0.04451,10.618111,10.525777,10.704003,10.618,9.0,,0.24345593,0.15444843666414382,False,,True,,148262048.26018324,True,741310241.3009162,,138294677.18824,True,414884031.56472003,True,True
4137,0.044561,10.899405999999999,10.813158,10.979341999999999,10.9,9.0,,0.18514463,0.1597158671812534,False,,True,3595447529.4844155,449430941.18555194,False,0.0,,161699026.30373332,True,485097078.9112,True,True
4233,0.043363,10.874792,10.775925,10.961948,10.875,9.0,,0.012812262,0.08251857808453811,False,,True,4602399403.240711,681836948.6282535,False,0.0,,108514393.47016934,True,325543180.41050804,True,True
4223,0.025948000000000002,10.558905000000001,10.466066,10.641552,10.559000000000001,2.0,,,0.08091881,True,0.08091881,False,3048334355.538562,307912561.1655113,False,0.0,,114945561.57819,True,344836684.73457,True,True
4239,0.02615,10.800642,10.714788,10.881923,10.800999999999998,2.0,,,0.10047707,True,0.10047707,False,,164070308.86596352,True,820351544.3298177,,106712354.41271132,True,320137063.23813397,True,True
3962,0.042903,10.904583,10.818067999999998,11.016619,10.904000000000002,1.0,,6.3407946,0.32435796,False,,False,5592607321.594506,834717510.6857471,False,0.0,7943214169.698219,1371225991.69626,False,,True,True
4017,0.025800999999999998,10.225804,10.129882,10.335723,10.225,1.0,,0.67506695,0.17227708,False,,False,1887362645.0694034,182647997.90994227,False,0.0,471709965.29800004,113706861.47106001,False,,True,True
3880,0.02698,10.522964,10.431514,10.607861,10.524000000000001,2.0,,,0.08439921,True,0.08439921,False,,107406359.27405064,True,537031796.3702532,,67073411.23854774,True,201220233.71564323,True,True
3977,0.032482,10.262048,10.171707000000001,10.358305,10.262,1.0,,0.43625690000000006,0.19345076,False,,False,3376690176.1326694,530622741.96370524,False,0.0,245869601.52384,76547856.2562,False,,True,True
4030,0.049204000000000005,11.330996,11.238814999999999,11.413604,11.331,1.0,,1.1555989,0.2647782,False,,False,4153530933.3162427,765124119.2950975,False,0.0,3732611281.5277348,770548253.9969699,False,,True,True
4038,0.041729,10.716063499999999,10.622858,10.810443,10.716,1.0,,1.5093926000000002,0.28816321,False,,False,9013020720.161972,869677437.9103657,False,0.0,1986030484.21746,414802297.90153795,False,,True,True
4039,0.025428,10.325042,10.233360000000001,10.409092999999999,10.325,1.0,,0.2617848,0.06590662,False,,False,3281378106.5802364,206933754.4690239,False,0.0,,59986874.17371999,True,179960622.52115998,True,True
4040,0.02694,10.316421,10.225083,10.399067,10.315999999999999,2.0,,,0.06851394,True,0.06851394,False,,98181575.23052078,True,490907876.1526039,,61282256.004741326,True,183846768.014224,True,True
4048,0.041399,10.554339,10.465696000000001,10.654173,10.554,1.0,,1.535785,0.33367547,False,,False,5526762681.169273,622733823.2303407,False,0.0,1706986865.775,318929645.0725152,False,,True,True
4057,0.039734,10.524826,10.43343,10.620214,10.524000000000001,1.0,,0.4893918,0.19339707,False,,False,8115697777.208039,646383008.8041801,False,0.0,,167169778.85252264,True,501509336.55756795,True,True
13775,0.026402,10.573838,10.483630999999999,10.671841,10.573,9.0,,0.3688795,0.16920704037794534,False,,True,12944883835.14862,414491354.3274189,False,0.0,376708268.16514504,116952679.82165462,False,,True,True
51416,0.04446,11.272101,11.177610000000001,11.353208,11.272,2.0,,,0.24837644,True,0.24837644,False,,574156116.4049385,True,2870780582.024692,,398138057.97992593,True,1194414173.9397779,True,True
56375,0.046429000000000005,10.841702,10.7480345,10.934933000000001,10.842,9.0,,1.2568778,0.2501630133134996,False,,True,12560947731.373554,584230127.0406305,False,0.0,2933866859.8242354,564368779.5097239,False,,True,True
56319,0.03453,10.136519999999999,10.02715,10.201901,10.137,2.0,,0.47250929999999997,0.21792166,False,,False,,88110972.70131068,True,440554863.5065534,534994971.35184,137658369.0762688,False,,True,True
51563,0.029604000000000002,10.476956,10.381366,10.568023,10.477,1.0,,0.77666676,0.21697894,False,,False,4411070306.138701,240603834.88029277,False,0.0,1346070138.96996,265407132.550968,False,,True,True
56304,0.034007,10.889582,10.797364,10.973396000000001,10.89,1.0,,1.492197,0.18058164,False,,False,8823427803.984943,634018764.3581995,False,0.0,1007135985.949184,227579840.018776,False,,True,True
32308,0.029283999999999998,10.014957,9.911572,10.114902,10.016,2.0,,0.32434133,0.12620883,False,,False,1020228767.2188793,196197839.8497845,False,0.0,368392557.14781517,81027355.91928118,False,,True,True
52297,0.032899,10.489837,10.398442,10.57265,10.49,2.0,,0.13337871,0.083862714,False,,False,3116979185.8539467,494758600.9291979,False,0.0,,89073410.43916667,True,267220231.3175,True,True
16695,0.028125999999999998,10.066118,9.969861,10.160303,10.066,1.0,,0.35105735,0.18210943,False,,False,9773294618.812954,398171262.2479352,False,0.0,773981481.0031201,175423075.190064,False,,True,True
25752,0.036835,10.554563499999999,10.462005,10.649277,10.555,1.0,,2.3472967000000002,0.29263803,False,,False,12993248618.238844,371235674.8068241,False,0.0,2853625759.326,558671886.72,False,,True,True
56612,0.02903,10.267991,10.177717,10.353019,10.267999999999999,9.0,,0.022935385,0.07183474683959594,False,,True,,100700121.75758095,True,503500608.78790474,,75716842.99388333,True,227150528.98165,True,True
25763,0.029619999229907986,10.113850999999999,10.030427,10.2151575,10.113999999999999,,xCOLDGASS,1.6498128048034277,0.21990487491881303,False,,True,,,False,,1666560503.1238,303173160.39751005,False,,False,True
57017,0.032266,10.536783999999999,10.484095,10.762198,10.536,1.0,,0.33558795,0.18720451,False,,False,6997675359.944532,571238804.8934312,False,0.0,729458569.313894,162490826.0687684,False,,True,True
20133,0.048977,10.855525,10.76175,10.947091,10.856,1.0,,5.328233200000001,0.38194677,False,,False,3573747144.890122,649772208.1618403,False,0.0,3215759743.24648,650745754.0126001,False,,True,True
8347,0.04627,10.681169,10.586542999999999,10.768529,10.675999999999998,2.0,,,0.1983789,True,0.1983789,False,,170620022.80351824,True,853100114.0175912,,166144764.806548,True,498434294.41964406,True,True
8349,0.028783,10.365994,10.266586,10.466289999999999,10.365,1.0,,0.8831002,0.19593805,False,,False,682365078.3017851,189545855.08382922,False,0.0,1180090819.553308,215962633.02731,False,,True,True
18686,0.041025,10.55124,10.458929,10.646497,10.550999999999998,9.0,,1.8697304,0.2554757528205571,False,,True,20952715601.97159,764697649.7069923,False,0.0,2544249323.535715,489079073.095115,False,,True,True
20292,0.029883999999999997,10.672833,10.581601,10.757977,10.672,1.0,,0.29637572,0.1428693,False,,False,1634451882.9915814,286029079.5235268,False,0.0,914538369.7910458,194838524.57050794,False,,True,True
20286,0.034717000000000005,10.532826,10.435488000000001,10.644319,10.533,1.0,,0.9876999,0.22925583,False,,False,3137360769.8704214,550414170.1527056,False,0.0,1984692670.41666,391653724.232274,False,,True,True
4914,0.033160001039505005,10.027983,9.931539,10.12292,10.027999999999999,,xCOLDGASS,0.020047545138739034,0.061891264519981976,False,,True,,,False,,,91022646.25794879,True,273067938.7738464,False,True
14831,0.044411,11.211397,11.116706,11.320758999999999,11.212,1.0,,1.1641893,0.3355328,False,,False,9197586223.650091,1071563443.5320494,False,0.0,3294169168.1714253,701448183.135022,False,,True,True
14943,0.04583,11.328906,11.231798,11.407333,11.329,2.0,,,0.18946666,True,0.18946666,False,,603990344.0804038,True,3019951720.402019,,406123705.72506404,True,1218371117.175192,True,True
26221,0.031665,10.985881,10.889852000000001,11.086683,10.985,1.0,,3.7055073,0.30836177,False,,False,12794002413.842081,504423034.23750144,False,0.0,8152151011.654579,1394399362.863234,False,,True,True
26368,0.032986,10.265830000000001,10.175041,10.361075999999999,10.265999999999998,1.0,,1.7755862,0.2613913,False,,False,8504835046.164011,646566407.0183166,False,0.0,2033178793.820525,398521834.809436,False,,True,True
18900,0.04531,10.917519,10.824413999999999,11.01675,10.919,2.0,,,0.17638125,True,0.17638125,False,,236608311.14503318,True,1183041555.7251658,,171456001.029456,True,514368003.088368,True,True
26311,0.044778,11.127297,11.0403185,11.210364,11.127,1.0,,1.3392153,0.35700533,False,,False,22776177283.239723,1270384390.3002238,False,0.0,1315372038.70878,325266269.687748,False,,True,True
22999,0.045238,10.64215,10.550125999999999,10.737397,10.642000000000001,1.0,,4.6105375,0.37931368,False,,False,3517567647.5880537,462837848.3668492,False,0.0,4512027186.60576,827910333.6024879,False,,True,True
5204,0.028489999999999998,10.401555,10.308219,10.501253,10.402000000000001,1.0,,0.22461379,0.10178404,False,,False,,109403192.57879421,True,547015962.8939711,,74797274.20321934,True,224391822.60965803,True,True
23120,0.03374,10.033177,9.931826,10.165239,10.033,9.0,,0.8301514999999999,0.17729758448065056,False,,True,13888279935.778292,312096178.33209646,False,0.0,1124069200.0,205938620.0,False,,True,True
26602,0.03249,10.745306,10.658374,10.82889,10.745,2.0,,,0.07493352,True,0.07493352,False,,171407569.04607385,True,857037845.2303692,,110719732.566888,True,332159197.70066404,True,True
15181,0.046962000000000004,11.179421000000001,11.092353999999998,11.281839,11.18,1.0,,1.4794495,0.3567645,False,,False,22400410499.78745,1294245939.9877193,False,0.0,3568660975.1140504,712279771.0914581,False,,True,True
15155,0.027419,9.949878,9.333926,10.347333,10.189,1.0,,3.7310822,0.24940754,False,,False,6810635567.502298,378368642.63901657,False,0.0,9116549672.7476,1574454983.4168,False,,True,True
15166,0.033913,10.01799,9.931207,10.126777,10.017999999999999,1.0,,1.2526716999999998,0.2535963,False,,False,3205301457.461438,420367404.2572378,False,0.0,520966203.229056,151189344.100926,False,,True,True
29555,0.031649000000000004,10.379760000000001,10.283,10.475107000000001,10.38,2.0,,,0.1286039,True,0.1286039,False,1832422387.2488737,229052798.4061092,False,0.0,288637925.69903404,87198065.0006358,False,,True,True
23315,0.033036,10.450828999999999,10.359693,10.53619,10.450999999999999,2.0,,0.21683356,0.14086445,False,,False,648512815.9108369,199542404.89564213,False,0.0,,83762599.66791868,True,251287799.00375605,True,True
8914,0.026552,10.422661999999999,10.33458,10.519249,10.423,1.0,,1.4764667,0.21488379,False,,False,5192080037.555643,354738387.65908116,False,0.0,1920811801.0890243,355992013.48688644,False,,True,True
15257,0.028847,10.088980000000001,9.9972,10.175367,10.089,9.0,,0.035614945,0.0747809005311256,False,,True,723480392.2160338,152311661.519165,False,0.0,,93855786.75474665,True,281567360.26423997,True,True
34723,0.03565,10.569238,10.475638,10.6461735,10.57,2.0,,,0.07502655,True,0.07502655,False,,114295727.33437333,True,571478636.6718667,,98812226.829816,True,296436680.489448,True,True
23441,0.027869,10.539278,10.445285,10.640184,10.54,9.0,,0.36179826,0.16641182835918997,False,,True,4619935146.677887,355379626.66752976,False,0.0,,70238548.71897599,True,210715646.156928,True,True
23408,0.043019999999999996,11.044088,10.953083,11.129230499999998,11.044,2.0,,,0.16006193,True,0.16006193,False,,346760799.5508268,True,1733803997.754134,,229725046.95560998,True,689175140.86683,True,True
23450,0.04763,10.8083935,10.713658,10.8945055,10.808,2.0,,,0.17165719,True,0.17165719,False,,172198750.43692034,True,860993752.1846017,,167152246.828533,True,501456740.485599,True,True
23453,0.034844,10.12482,10.051611,10.218161,10.125,6.0,,1.908982,0.22967926042417997,False,,True,6708305309.788753,332643238.5019216,False,0.0,900459942.0895009,255815529.252778,False,,True,True
17659,0.03444,11.165379,11.075584,11.244911,11.165999999999999,2.0,,,0.15735556,True,0.15735556,False,,359774183.0257582,True,1798870915.128791,,285207333.51484835,True,855622000.544545,True,True
17640,0.034891000000000005,11.042544,10.966764,11.137969,11.042,1.0,,0.23190236,0.16473761,False,,False,4113555453.89802,778240221.0077336,False,0.0,,184970416.35567498,True,554911249.067025,True,True
5442,0.039494,11.103803,11.013169,11.200199000000001,11.103,1.0,,3.6049144,0.3423719,False,,False,30659394841.504467,1064562320.8855716,False,0.0,3842640034.88715,745999366.85136,False,,True,True
17684,0.03612,11.08117,11.000282,11.156075,11.081,1.0,,0.35226932,0.22216660000000002,False,,False,,376729817.8979604,True,1883649089.4898021,,195493001.37149197,True,586479004.114476,True,True
29624,0.03408,10.318067999999998,10.219961,10.415138,10.317,1.0,,1.0891351999999999,0.22255121,False,,False,4138666064.384693,424478570.7061224,False,0.0,2974826854.411524,547028402.107194,False,,True,True
29699,0.034010000000000006,11.006504,10.917425,11.081935000000001,11.005999999999998,1.0,,0.19598737,0.11103954,False,,False,,313350214.02163005,True,1566751070.1081502,,196742936.22312,True,590228808.66936,True,True
12372,0.0272000003606081,10.004897,9.907612,10.096761,10.005,,xCOLDGASS,0.005491295313078646,0.042424739392596326,False,,True,,,False,,,73417436.44356734,True,220252309.330702,False,True
12371,0.04318,10.796228999999999,10.698969,10.891809,10.796,1.0,,2.2893852999999997,0.33731848,False,,False,7692073921.116311,1267924272.7114797,False,0.0,1876285306.87875,383851723.523985,False,,True,True
12318,0.041272,11.211291000000001,11.118155,11.293746,11.210999999999999,2.0,,0.15583993,0.14415453,False,,False,3017609022.162437,696371312.8067162,False,0.0,,192937067.95387736,True,578811203.8616321,True,True
12455,0.0491,11.452455,11.362513,11.527811999999999,11.453,2.0,,,0.21782966,True,0.21782966,False,,717843869.29001,True,3589219346.45005,,523024510.82167995,True,1569073532.46504,True,True
12293,0.049618,11.315804,11.226723,11.399905,11.315999999999999,1.0,,0.9585868000000001,0.27316985,False,,False,5891101410.637761,1556139995.2628047,False,0.0,3162095927.9472904,691279565.2829101,False,,True,True
12460,0.04942,10.974695,10.894003999999999,11.0608015,10.975,1.0,,0.3456103,0.20699319,False,,False,,297872215.54218304,True,1489361077.7109153,1357430544.48,418908424.75200003,False,,True,True
12458,0.03936,11.038775,10.94368,11.123251,11.039000000000001,2.0,,,0.17510968,True,0.17510968,False,,302016030.83282983,True,1510080154.1641493,,190070951.60004166,True,570212854.800125,True,True
29842,0.034137,10.796787,10.705159,10.896714,10.797,9.0,,2.3012915,0.28689767240610936,False,,True,3726503003.0122256,532357571.8588894,False,0.0,5700561921.28,1057398805.3759999,False,,True,True
17865,0.026831999999999998,10.284339,10.191684,10.382072,10.284,1.0,,1.2168411,0.26499364,False,,False,4413361713.655653,329355351.76534724,False,0.0,1387323583.3645442,275116152.220812,False,,True,True
29892,0.036976,11.02153,10.930983,11.105506,11.022,1.0,,1.1218783,0.27444270000000004,False,,False,8166610658.987459,935108090.7237548,False,0.0,1459525731.11498,313086104.84875,False,,True,True
18202,0.02695,10.247779,10.152384,10.341346000000001,10.247,2.0,,,0.04316556,True,0.04316556,False,,90163340.90829201,True,450816704.54146004,,66154989.733892,True,198464969.201676,True,True
30175,0.025448,10.737942,10.638421000000001,10.839086,10.738,2.0,,0.1356433,0.11013219,False,,False,562567297.8986,177652830.91534734,False,0.0,,73023866.07053334,True,219071598.2116,True,True
24168,0.026108,10.437242999999999,10.344683999999999,10.530600999999999,10.437000000000001,9.0,,0.15400465,0.1283551831600085,False,,True,2774511154.821229,218219978.46908545,False,0.0,417919348.87136996,109605607.33933799,False,,True,True
24183,0.04289,10.77008,10.68725,10.868573,10.77,1.0,,4.3895464,0.39050419999999997,False,,False,16267351609.302645,834223159.4514178,False,0.0,6756983094.165199,1214281725.54117,False,,True,True
24741,0.049231,10.784945500000001,10.207827,11.154042,10.914000000000001,1.0,,4.3730803,0.38842776,False,,False,13240259324.719927,1313083569.3937118,False,0.0,2861835271.58864,567702178.811736,False,,True,True
18335,0.043237,10.871577,10.77759,10.968053999999999,10.872,2.0,,,0.13969003,True,0.13969003,False,3898336641.4301343,508478692.3604523,False,0.0,,198553144.13162664,True,595659432.3948799,True,True
18421,0.043233,10.601859,10.502854,10.699456,10.602,1.0,,1.8464835,0.3237457,False,,False,1609891481.1274698,423655652.92828155,False,0.0,1433223567.3688,300397020.837248,False,,True,True
24094,0.04307,11.082027,10.990141,11.159333,11.082,1.0,,0.8160192,0.25123277,False,,False,,352395209.28232616,True,1761976046.4116309,1885460333.3388002,436651657.47057605,False,,True,True
30338,0.041916,10.951423,10.85543,11.052466,10.950999999999999,1.0,,0.51588213,0.24055502,False,,False,4466375299.485171,638053614.2121673,False,0.0,,217884974.24098998,True,653654922.72297,True,True
6375,0.049067,11.054112,10.960823,11.153877,11.054,1.0,,8.816408000000001,0.42573118,False,,False,29890998441.77754,1630418096.8242292,False,0.0,8711730591.75486,1666053332.5433,False,,True,True
18469,0.033793000000000004,10.149747999999999,10.066267,10.242183,10.15,1.0,,1.003503,0.21632536,False,,False,2713261264.5670977,313068607.45004976,False,0.0,1090696309.9359999,235539949.07049996,False,,True,True
12970,0.04177,10.894111,10.797179,10.984099,10.894,9.0,,0.29816940000000003,0.17897430125699368,False,,True,,247759317.3060738,True,1238796586.530369,,181114913.429484,True,543344740.288452,True,True
12966,0.03952,11.182339,11.093566000000001,11.265461,11.183,9.0,,0.43151024,0.21530492120437864,False,,True,,466691612.4562009,True,2333458062.2810044,,278437865.82758266,True,835313597.482748,True,True
30479,0.03075,10.2860365,10.193128999999999,10.373654,10.286,2.0,,,0.077340685,True,0.077340685,False,,67612967.2411963,True,338064836.20598155,,73294892.718552,True,219884678.15565598,True,True
28143,0.02827,10.11536,9.484492999999999,10.510667999999999,10.304,2.0,,0.30482602,0.11658064,False,,False,4242047496.5579977,402263124.67360324,False,0.0,,88988573.33397499,True,266965720.001925,True,True
30471,0.026269999999999998,10.828805000000001,10.734944,10.907067999999999,10.829,2.0,,,0.106244765,True,0.106244765,False,,193655571.25225013,True,968277856.2612506,,118294086.59324665,True,354882259.77974,True,True
24366,0.04106,10.863926,10.784726,10.936042,10.864,2.0,,,0.1773443,True,0.1773443,False,,228575666.95795426,True,1142878334.7897713,,118913187.78765866,True,356739563.362976,True,True
12983,0.046706,11.036747,10.950346000000001,11.126207,11.037,9.0,,0.46131054,0.20848495607225387,False,,True,4629727564.302839,689533892.5557421,False,0.0,,206279865.963462,True,618839597.890386,True,True
6506,0.048747000000000006,10.76748,10.677244,10.859942,10.767000000000001,1.0,,7.034611999999999,0.46619388,False,,False,9225932857.094656,965504601.3238592,False,0.0,8929558345.32,1619901202.1754239,False,,True,True
13037,0.04855,11.034666,10.942411,11.113825,11.035,9.0,,0.16808425,0.16406859570359797,False,,True,,344373714.9972019,True,1721868574.9860096,,168170200.22261798,True,504510600.66785395,True,True
28461,0.04435,11.362123500000001,11.271529,11.440596000000001,11.362,1.0,,0.217473,0.08740123,False,,False,,511717177.3811285,True,2558585886.9056425,,391238298.6717566,True,1173714896.01527,True,True
6565,0.04765,10.884260000000001,10.791483,10.977704,10.885,1.0,,0.54217094,0.11261898,False,,False,,258839168.28999725,True,1294195841.4499862,,165769694.67781332,True,497309084.03344,True,True
6583,0.04834,11.204044,11.111064,11.284932000000001,11.204,9.0,,0.22702833,0.18719839283709905,False,,True,,571518108.6749887,True,2857590543.3749437,,335985911.32404995,True,1007957733.97215,True,True
26822,0.037499,11.029041000000001,10.938265,11.123927,11.029000000000002,1.0,,2.7924805,0.30278352,False,,False,7947215822.429957,704994951.9897543,False,0.0,5324549009.2596,959129927.49634,False,,True,True
40494,0.046345,11.160602,11.066577,11.246269999999999,11.161,1.0,,1.1954973999999998,0.26891667,False,,False,9217777543.369568,776233898.3890163,False,0.0,2396753579.2289276,534627721.9194719,False,,True,True
40500,0.045989999999999996,10.880773,10.785237,10.962499000000001,10.880999999999998,9.0,,0.16140091,0.1534090496625427,False,,True,,249476702.84858865,True,1247383514.2429433,,169159215.68278664,True,507477647.04835993,True,True
30508,0.04709,11.023317,10.93015,11.101773,11.023,2.0,,,0.14592762,True,0.14592762,False,,361434825.20218515,True,1807174126.0109258,,221577414.79875997,True,664732244.3962799,True,True
13227,0.048353,11.220051,11.124737,11.303786,11.22,1.0,,1.2686801,0.35667184,False,,False,4644028981.547368,1055461132.1698563,False,0.0,2912784072.792,642086859.3792,False,,True,True
40439,0.035031,10.951007,10.850561,11.060063000000001,10.950999999999999,1.0,,5.3194523,0.3600445,False,,False,16865231492.900158,448245355.2930275,False,0.0,6202468291.455919,1102151251.7492838,False,,True,True
25154,0.03581,11.130797,11.038716,11.202316999999999,11.130999999999998,2.0,,,0.17466222,True,0.17466222,False,,399052462.99377656,True,1995262314.9688828,,217475070.5587353,True,652425211.676206,True,True
6749,0.038443,11.118644,11.028748,11.208752,11.119000000000002,9.0,,1.0723132,0.26060334269154434,False,,True,6932487081.161458,740362697.9881169,False,0.0,2319163718.3456,424506994.66560006,False,,True,True
40570,0.03253,11.141361999999999,11.046375999999999,11.219787,11.140999999999998,2.0,,,0.16269575,True,0.16269575,False,,319911605.72293425,True,1599558028.6146712,,255517080.51987064,True,766551241.5596119,True,True
25214,0.0311,11.164755,11.074814,11.240778,11.165,1.0,,0.19241777,0.16396134,False,,False,,270414512.6388556,True,1352072563.194278,,240129428.92710868,True,720388286.781326,True,True
40781,0.047963,11.101780999999999,11.006403,11.197861,11.102,1.0,,2.1816278,0.31362954,False,,False,9138284338.304533,934597261.8720545,False,0.0,4850345880.35964,941765444.4254221,False,,True,True
25448,0.044733999999999996,10.681994,10.578049,10.792555,10.682,1.0,,1.8466496,0.36144105,False,,False,12860651316.958147,724543736.1666563,False,0.0,1233085671.97776,306361038.170628,False,,True,True
25347,0.03776,11.088078,10.992889,11.170156,11.088,2.0,,,0.16997993,True,0.16997993,False,,347560165.74987525,True,1737800828.7493763,,224970979.7419,True,674912939.2257,True,True
40024,0.04322,11.155778999999999,11.065596000000001,11.227949,11.155999999999999,2.0,,,0.19273585,True,0.19273585,False,8722179603.93324,762132198.4019337,False,0.0,1069137560.0555649,394724213.1701049,False,,True,True
13512,0.034287,10.731575,10.632858,10.832077,10.732000000000001,1.0,,0.47801936,0.20071883,False,,False,8484607045.618906,429600356.7401978,False,0.0,391824821.258486,140941259.3994504,False,,True,True
13551,0.03315,10.046838000000001,9.946776,10.148537,10.047,2.0,,,0.09841854,True,0.09841854,False,,96834473.51681998,True,484172367.5840999,,94760521.081,True,284281563.24300003,True,True
7031,0.03315,10.595530499999999,10.495472999999999,10.694538,10.595,9.0,,0.05794523,0.10601819504241881,False,,True,1356149476.6285865,351594308.7555595,False,0.0,,136856235.07558334,True,410568705.2267501,True,True
7050,0.048889999999999996,9.326224,8.693713,9.800221,10.988,9.0,,0.2781947,0.10174503937848108,False,,True,,342791461.501685,True,1713957307.5084252,996675813.9387001,304745778.02928,False,,True,True
13624,0.029633999999999997,10.312351,10.231676,10.408466,10.312000000000001,9.0,,2.6805625,0.26435437782054355,False,,True,16434362779.134068,441999976.944926,False,0.0,2196538206.2966404,399930327.00220805,False,,True,True
40317,0.04083,11.070967,10.9835615,11.1544895,11.072000000000001,1.0,,0.32880175,0.18902777,False,,False,,358121170.80705893,True,1790605854.0352948,,187521514.593588,True,562564543.780764,True,True
40257,0.039330000000000004,11.134292,11.043963,11.216448,11.134,9.0,,0.2890782,0.19310525647408344,False,,True,,399972373.92654896,True,1999861869.6327448,,257261053.315804,True,771783159.947412,True,True
40247,0.039169999999999996,11.353403,11.270652,11.425696,11.352,1.0,,0.48677462,0.22780527,False,,False,,446714444.5661065,True,2233572222.8305326,,349276614.65872,True,1047829843.97616,True,True
9301,0.046175,11.333846000000001,11.148988000000001,11.522271,11.334000000000001,9.0,,1.2867223,0.28879417285648845,False,,True,7514353153.609891,1252392192.268315,False,0.0,2931775834.86711,599304647.25945,False,,True,True
30746,0.036289999999999996,10.321807000000002,10.229499,10.407991,10.322000000000001,2.0,,,0.05146516,True,0.05146516,False,,120234747.49665558,True,601173737.4832779,,95462876.08630797,True,286388628.25892395,True,True
7286,0.02688,10.727469000000001,10.628565,10.834132,10.728,9.0,,1.4012913,0.2489485698402781,False,,True,,150324578.8036409,True,751622894.0182046,437495955.71333903,116033877.042787,False,,True,True
9384,0.049154,10.787879,10.697325,10.874161,10.788,9.0,,0.7993144,0.2202612139197055,False,,True,8181077891.566381,1090810385.5421844,False,0.0,,222160960.50225002,True,666482881.5067501,True,True
38462,0.025861000000000002,10.746491,10.651247,10.843798,10.745999999999999,1.0,,0.707117,0.14979677,False,,False,703430374.5593941,183503575.97201586,False,0.0,1955384064.6049302,356316615.62494564,False,,True,True
38472,0.026369999999999998,10.189458,10.092071,10.284792999999999,10.189,9.0,,0.068919644,0.09374011681825202,False,,True,,63830757.10201516,True,319153785.5100758,,70927885.96378079,True,212783657.8913424,True,True
38591,0.02713,10.281123,10.184617999999999,10.374802,10.280999999999999,2.0,,,0.08049621,True,0.08049621,False,,56758380.56883105,True,283791902.84415525,,67449525.93342133,True,202348577.800264,True,True
41323,0.04396,11.015589,10.925854,11.098759,11.015999999999998,2.0,,,0.20472018,True,0.20472018,False,,279917464.5145241,True,1399587322.5726206,,195387550.62505198,True,586162651.8751559,True,True
30811,0.04891,11.2827635,11.194009,11.368316,11.283,1.0,,0.6027920999999999,0.24898526,False,,False,,645698824.3425276,True,3228494121.712638,,355330625.3726293,True,1065991876.117888,True,True
9507,0.04961,10.725997999999999,10.633014999999999,10.805465,10.725999999999999,2.0,,0.16326678,0.15963233,False,,False,,180729894.74446008,True,903649473.7223004,,189520135.9306667,True,568560407.792,True,True
9514,0.026698000000000003,10.51127,10.4156885,10.606902999999999,10.512,1.0,,0.21269259999999998,0.14614563,False,,False,3782307228.8926134,423879258.4103791,False,0.0,466112325.41919,156436945.10821798,False,,True,True
9463,0.035398,10.794048,10.701454,10.882841,10.794,9.0,,0.85697705,0.22450931556375894,False,,True,1487129615.241881,343183757.36351097,False,0.0,,121077471.50853899,True,363232414.525617,True,True
7457,0.03567,10.812988,10.721347999999999,10.896208999999999,10.812999999999999,2.0,,,0.12185864,True,0.12185864,False,,207984033.16581243,True,1039920165.8290622,,83542671.738312,True,250628015.21493602,True,True
7493,0.026101,10.556307,10.464503,10.646141,10.562000000000001,1.0,,2.5852008,0.19997026,False,,False,2710700604.101572,373889738.49676853,False,0.0,2921599948.5011497,516169835.2675609,False,,True,True
9619,0.027752999999999996,11.038155,10.949252,11.105996000000001,11.038,2.0,,0.6228130999999999,0.13874360000000002,False,,False,5603510103.527517,669601836.2705839,False,0.0,615681813.62768,150140380.24687597,False,,True,True
9607,0.02678,10.255999000000001,10.164802,10.3384695,10.255999999999998,9.0,,0.017934178999999998,0.06681589742906972,False,,True,,93547028.25743963,True,467735141.2871981,,67702373.7419908,True,203107121.2259724,True,True
7561,0.028303,10.585249000000001,10.494116,10.670916,10.585,9.0,,0.28992656,0.15966395179576665,False,,True,6854461663.471851,329893876.8515864,False,0.0,890227997.50752,210206637.209504,False,,True,True
9814,0.02949,10.872839,10.780031,10.964953999999999,10.873,1.0,,0.5347816,0.16292496,False,,False,1989643620.01404,358135851.6025272,False,0.0,2048816394.7757998,378047743.136292,False,,True,True
9601,0.028810000000000002,10.832542,10.743382,10.904484,10.833,9.0,,0.088403635,0.12994425500522083,False,,True,,235521194.70416132,True,1177605973.5208066,,125835268.347492,True,377505805.042476,True,True
9917,0.02815,10.664562,10.576829,10.750111,10.665,9.0,,0.06852386,0.11387838239562613,False,,True,,148946394.78119776,True,744731973.9059888,,78083573.63943666,True,234250720.91831,True,True
9704,0.026539999999999998,10.948503,10.861869,11.035896000000001,10.948,1.0,,0.3736735,0.1771128,False,,False,,234439073.10962558,True,1172195365.548128,1484299883.8110602,269244158.51538,False,,True,True
38758,0.029339999999999998,10.779691,10.686525,10.8596,10.78,9.0,,0.17266333,0.150209432825872,False,,True,2166429062.4129305,354506573.8493886,False,0.0,450137445.53064,116470655.204764,False,,True,True
38748,0.046889,10.903007,10.813334,10.986692999999999,10.902999999999999,2.0,,,0.12586573,True,0.12586573,False,1687364318.0209045,397026898.3578599,False,0.0,,226267678.98167998,True,678803036.94504,True,True
10019,0.030815,10.677819,10.587672999999999,10.7737055,10.677999999999999,9.0,,1.0170139,0.2264457033965162,False,,True,17853344296.54634,477826732.9975906,False,0.0,2283571451.168128,430801368.49063396,False,,True,True
41783,0.037032,11.084449000000001,10.991719,11.173331,11.085,1.0,,0.98120284,0.24698278,False,,False,5189727416.836942,625268363.4743303,False,0.0,2086344782.6430001,385784940.89572805,False,,True,True
38964,0.032329000000000004,11.269745,11.19167,11.358467,11.27,9.0,,0.24489659,0.19497175420256008,False,,True,1863735595.063718,525669013.99233073,False,0.0,,246150960.693632,True,738452882.080896,True,True
39119,0.027619,10.182719,10.091891,10.293173,10.183,9.0,,0.6790049,0.1754526013030129,False,,True,5479614486.842743,418824037.21091026,False,0.0,1650362754.8829122,317253741.52355105,False,,True,True
10218,0.046345,10.762037,10.674817,10.859919,10.762,1.0,,3.5637002,0.30488896,False,,False,17950408900.246002,873263135.6876433,False,0.0,4640659258.83576,894561002.150804,False,,True,True
39270,0.034524,10.1441765,10.043237,10.235180999999999,10.144,1.0,,1.4339023000000002,0.22885604,False,,False,9417678928.11589,435499603.61229557,False,0.0,899202726.2618542,180694708.11296105,False,,True,True
42025,0.036712,10.874922999999999,10.788508,10.966298,10.875,1.0,,0.6366048000000001,0.20488493,False,,False,3011822095.898697,430260299.4140996,False,0.0,1406162116.5283198,354129174.897792,False,,True,True
42020,0.035160000000000004,10.513803999999999,10.421445,10.596503,10.514000000000001,9.0,,0.05089278,0.09903474892471967,False,,True,,99090038.16095811,True,495450190.80479056,,110160171.91797599,True,330480515.753928,True,True
41969,0.035088,10.424354,10.346569,10.522491,10.424000000000001,1.0,,4.454482,0.25976714,False,,False,19673894520.68085,393477890.413617,False,0.0,2900506606.6862917,512983856.51158,False,,True,True
42140,0.04572,10.976206,10.880216,11.060867,10.975999999999999,2.0,,,0.13700122,True,0.13700122,False,,277990526.24266994,True,1389952631.2133498,,189760528.50095335,True,569281585.5028601,True,True
10367,0.03793,11.076721000000001,10.997782,11.153289,11.077,9.0,,0.52889186,0.21811237050992954,False,,True,,399052462.99377656,True,1995262314.9688828,,214627169.01599997,True,643881507.048,True,True
42141,0.036055000000000004,10.968558999999999,10.877713,11.060178,10.968,2.0,,1.2231945,0.17668742,False,,False,5694113221.434222,533823114.5094583,False,0.0,,137676892.319225,True,413030676.95767504,True,True
10358,0.03702,11.085969,11.000435000000001,11.169496,11.085999999999999,1.0,,0.33962417,0.16292384,False,,False,,440585292.6106912,True,2202926463.053456,,213176638.0423,True,639529914.1269,True,True
10404,0.03607,11.025025999999999,10.934386,11.103582000000001,11.025,9.0,,0.116528235,0.14988237361274806,False,,True,,374136428.0731603,True,1870682140.3658016,,461581678.78095007,True,1384745036.3428502,True,True
41974,0.03485,10.637478,10.547277000000001,10.729317,10.638,2.0,,,0.12515086,True,0.12515086,False,,120511917.21487138,True,602559586.0743569,,173531178.55705333,True,520593535.67116,True,True
42174,0.03198,10.337533,10.247792,10.422663,10.337,2.0,,,0.040662944,True,0.040662944,False,,76918356.40907086,True,384591782.0453543,,91498029.61002631,True,274494088.83007896,True,True
10447,0.047139999999999994,10.681612,10.587647,10.765481,10.682,2.0,,0.1583851,0.1539168,False,,False,,143558858.25427228,True,717794291.2713615,,182141470.38635197,True,546424411.159056,True,True
42167,0.036929000000000003,10.385079,10.290169,10.475226,10.385,2.0,,,0.06311359,True,0.06311359,False,497475056.25037813,124368764.06259453,False,0.0,,79976245.84823,True,239928737.54469,True,True
39465,0.03721,10.504022,10.411795,10.592815,10.504000000000001,2.0,,,0.06580002,True,0.06580002,False,,102336367.10806146,True,511681835.5403073,,118780352.38087,True,356341057.14261,True,True
39548,0.03468000143766403,10.416625,10.335481,10.514278,10.417,,xCOLDGASS,2.437621658615131,0.2645126293260938,False,,True,,,False,,1830995761.8879356,368518001.5665903,False,,False,True
39605,0.03391,10.128835,10.036800999999999,10.223314,10.129,9.0,,0.018907072,0.06383979785243873,False,,True,,70799468.21668686,True,353997341.0834343,,126191325.50375998,True,378573976.51127994,True,True
39607,0.04382,10.901306,10.806227,10.985419,10.902000000000001,2.0,,,0.15309173,True,0.15309173,False,,255287761.7622687,True,1276438808.8113434,,133474774.74912001,True,400424324.24736005,True,True
39595,0.043447,10.870351,10.782488,10.968436,10.870999999999999,1.0,,3.1887872,0.3431456,False,,False,11292920733.396326,1967705885.3645113,False,0.0,4082614168.3447194,776946401.2560809,False,,True,True
39606,0.04369,10.652821000000001,10.560374000000001,10.736797,10.652999999999999,2.0,,,0.13141987,True,0.13141987,False,,132443300.7403523,True,662216503.7017615,,165149344.83494666,True,495448034.50484,True,True
39567,0.031251999999999995,10.569038,10.471899,10.663869,10.569,1.0,,1.1151612,0.19055904,False,,False,982831752.0277015,268045023.28028223,False,0.0,1087922231.900832,229179502.998387,False,,True,True
26958,0.04188,11.254707000000002,11.159403999999999,11.354227999999999,11.255,1.0,,20.604670000000002,0.5176297000000001,False,,False,,590241845.333278,True,2951209226.66639,3125531000.0,541486800.0,False,,True,True
47221,0.031792,10.536983,10.44781,10.632647500000001,10.536,1.0,,0.82486933,0.19662179999999999,False,,False,1941373080.0515296,323562180.0085883,False,0.0,952298179.4167101,194857407.02349043,False,,True,True
42402,0.046055,11.026283,10.934132,11.107054,11.026,1.0,,1.2973936000000001,0.33994606,False,,False,31918444335.718376,1246065394.4875042,False,0.0,1074293164.91083,325662212.36886,False,,True,True
31156,0.025791,10.677643,10.585719000000001,10.753085,10.677,2.0,,,0.10343605,True,0.10343605,False,2585495804.7624984,304175977.0308822,False,0.0,,98261091.11970666,True,294783273.35912,True,True
29487,0.04286,11.166998,11.0745735,11.245036,11.168,2.0,,0.5526154999999999,0.18878984,False,,False,2499248582.314281,583158002.539999,False,0.0,,306974589.41661996,True,920923768.2498599,True,True
10817,0.02912,10.609384,10.519021,10.690453999999999,10.61,2.0,,,0.11478624,True,0.11478624,False,,132748614.08038206,True,663743070.4019103,,77677779.38012199,True,233033338.140366,True,True
10827,0.03009,10.105346,10.011277,10.194581,10.106,9.0,,0.03918335,0.07735618808856316,False,,True,,96167869.68994579,True,480839348.44972897,,154997391.53564572,True,464992174.60693717,True,True
10831,0.026895,10.461328,10.368294,10.557547999999999,10.462,1.0,,0.2411574,0.16699028,False,,False,8305831661.544459,430182516.3349721,False,0.0,421074847.7623048,105143867.8906568,False,,True,True
10813,0.026810000000000004,10.551473,10.463554,10.637334,10.550999999999998,2.0,,,0.11420787,True,0.11420787,False,,115885739.28537619,True,579428696.426881,,69703609.60989666,True,209110828.82969,True,True
10836,0.027389999999999998,10.687987,10.599860000000001,10.772564,10.69,9.0,,0.037333697,0.09864871166298939,False,,True,,163692957.62695807,True,818464788.1347903,,68741899.20759,True,206225697.62277,True,True
10850,0.035461,10.28387,10.19317,10.377403999999999,10.283,1.0,,0.35045266,0.22647060000000002,False,,False,3099528884.836109,459189464.4201643,False,0.0,788110937.511392,172673791.74005198,False,,True,True
10841,0.027038999999999997,10.362488,10.266778,10.454145,10.363,1.0,,0.44514078,0.19541241,False,,False,2107194249.3162463,301027749.90232086,False,0.0,696144186.62612,131901314.80703598,False,,True,True
10885,0.027579000000000003,10.041768,9.954813,10.15296,10.042,1.0,,1.6019545,0.18994471,False,,False,1357229400.7271671,174003769.3239958,False,0.0,1275937311.3628938,240983630.25397196,False,,True,True
10889,0.026598,10.45459,10.365506,10.5433655,10.455,9.0,,0.12983999,0.12352643585911237,False,,True,3365572137.3395267,226528893.8593912,False,0.0,,125369802.07236332,True,376109406.21708995,True,True
10844,0.026999000000000002,10.165619,10.075733,10.248754,10.165,9.0,,0.020672215,0.06657611691775459,False,,True,1100493910.4593034,166741501.58474293,False,0.0,,82227290.23666665,True,246681870.70999998,True,True
10872,0.0281,10.477678,10.38503,10.561264,10.48,9.0,,0.076158434,0.10837756389116777,False,,True,,107902124.5030258,True,539510622.515129,,69503566.247834,True,208510698.74350202,True,True
10884,0.02574,10.474692,10.384374000000001,10.564401,10.474,1.0,,,0.0864292,True,0.0864292,False,,82990808.52687265,True,414954042.63436323,,85813503.72317865,True,257440511.169536,True,True
10942,0.02507,10.040227,9.947854,10.128969,10.041,9.0,,0.013608872,0.05581256939893957,False,,True,,108900530.5684844,True,544502652.842422,,66457660.250984795,True,199372980.7529544,True,True
10943,0.02754,10.224978,10.131094000000001,10.316495,10.226,1.0,,0.356669,0.18328989999999998,False,,False,,88517674.47252548,True,442588372.3626274,522837820.74553895,117602907.17276439,False,,True,True
10944,0.026160000000000003,10.050177,9.955375,10.141766,10.051,2.0,,,0.042270105,True,0.042270105,False,,88517674.47252548,True,442588372.3626274,,63030298.057863474,True,189090894.17359042,True,True
10950,0.025419999999999998,10.207523,10.115617,10.290293,10.208,9.0,,0.023275279,0.07013577429331481,False,,True,,117497870.50595538,True,587489352.5297769,,65441777.946726665,True,196325333.84018,True,True
10949,0.026189999999999998,10.325139,10.231987,10.413933,10.325999999999999,9.0,,0.09070543,0.10673440699359095,False,,True,,93117218.70459163,True,465586093.52295816,,62007452.874045,True,186022358.622135,True,True
10948,0.025810000000000003,10.016169,9.922189999999999,10.1192665,10.016,1.0,,0.13293372,0.12355763,False,,False,,66685282.55264695,True,333426412.76323473,329942483.397879,79613904.6198768,False,,True,True
10952,0.026189999999999998,10.466,10.387953999999999,10.551314999999999,10.467,1.0,,,0.106759086,True,0.106759086,False,,86702175.67750587,True,433510878.3875293,582860285.100834,125723061.92873701,False,,True,True
11016,0.037593,10.247736,10.1559515,10.337357,10.248,9.0,,0.15559337,0.1198562492945198,False,,True,6762771205.717405,772888137.7962749,False,0.0,,399402547.1563733,True,1198207641.46912,True,True
11015,0.036475,10.763955000000001,10.670601,10.844875,10.764000000000001,2.0,,,0.10709347599999999,True,0.10709347599999999,False,7524980971.409169,788909295.389671,False,0.0,,150470183.637532,True,451410550.912596,True,True
11086,0.032889,10.425557000000001,10.333775,10.519561999999999,10.425999999999998,1.0,,0.2525442,0.071808234,False,,False,2175624611.727969,346122097.32035875,False,0.0,,133264966.706106,True,399794900.118318,True,True
11087,0.0376,10.882315,10.78452,10.984281,10.882,1.0,,0.46670604,0.24410792,False,,False,,262439979.80384082,True,1312199899.0192041,,214888599.28113598,True,644665797.843408,True,True
11071,0.025744,10.556561,10.465121,10.642579,10.556,1.0,,0.71776164,0.17872274,False,,False,1091021748.7498121,151530798.43747392,False,0.0,538913248.312208,111596950.23948242,False,,True,True
11126,0.04833,10.751313,10.65302,10.836606,10.751,2.0,,0.58527505,0.22149438,False,,False,4217815673.540523,738117742.8695916,False,0.0,,173608981.982428,True,520826945.94728404,True,True
11120,0.027092,10.404611000000001,10.312515,10.494760000000001,10.405,1.0,,2.5142581,0.21834798,False,,False,1108114235.3186767,235054534.76456782,False,0.0,1111001734.002342,230220955.66059718,False,,True,True
11223,0.035611000000000004,10.63685,10.544924,10.732257,10.637,1.0,,4.6547236,0.30367222,False,,False,2315180352.997883,347277052.9496824,False,0.0,7880443175.07269,1354669821.81133,False,,True,True
11311,0.034217000000000004,10.914342999999999,10.824873,11.007113,10.915,9.0,,0.5249145000000001,0.20667825751126773,False,,True,11391909467.57973,588314573.4430846,False,0.0,2384494028.0916,445121034.20052,False,,True,True
11298,0.039444,10.10312,10.004172,10.206112,10.103,1.0,,0.34843573,0.20618649999999997,False,,False,4743226576.370514,566355412.1039419,False,0.0,1794204429.5675998,357893787.033225,False,,True,True
11295,0.039941000000000004,11.093843,11.000052,11.182733,11.094000000000001,9.0,,0.54579204,0.2209318467196438,False,,True,15164367264.17955,798124592.8515553,False,0.0,3684561967.8126206,692148222.1570741,False,,True,True
11270,0.039554,10.071195,9.980278,10.163053999999999,10.071,1.0,,0.9707712,0.23297176,False,,False,498279337.64412266,142365525.0411779,False,0.0,635816069.2945149,163795055.28539518,False,,True,True
11349,0.025684,10.128713000000001,10.043265,10.228639999999999,10.129,9.0,,1.0547367,0.19499409513415475,False,,True,1176403050.3172553,180985084.6641931,False,0.0,1073727103.4008499,195988251.26118,False,,True,True
11437,0.026398,10.557449,10.46909,10.637432,10.557,1.0,,0.44809675,0.1921141,False,,False,2773059240.10739,350616685.5308194,False,0.0,561025278.3915,118039811.932584,False,,True,True
11408,0.026000000536441803,10.050894,9.970566999999999,10.146383,10.051,,xCOLDGASS,1.199178683703105,0.21247093744471568,False,,False,,,False,,883853803.41075,159326463.85371,False,,False,True
11514,0.042825999999999996,10.267073,10.175332000000001,10.361011,10.267000000000001,1.0,,1.8199474999999998,0.319907,False,,False,831791385.8187019,249537415.74561054,False,0.0,1119785471.4856179,321174718.76536894,False,,True,True
11808,0.048033,10.778458,10.684391,10.872233,10.777999999999999,1.0,,4.3402449999999995,0.33495364,False,,False,1978825240.6721587,520743484.38741016,False,0.0,2038082594.5246499,439110273.99644995,False,,True,True
11845,0.036522000000000006,10.603762,10.513707,10.701233,10.603,1.0,,3.169239,0.29129222,False,,False,7300767662.063907,608397305.1719922,False,0.0,4045597752.7581,715318669.1950201,False,,True,True
11824,0.037973,10.250387,10.16057,10.346592999999999,10.25,1.0,,0.93741816,0.28900966,False,,False,3547572235.397483,591262039.2329137,False,0.0,559841447.507965,157278117.29755998,False,,True,True
3505,0.047936,10.210606,10.114116000000001,10.303108,10.211,9.0,,0.24679577,0.1341182362936204,False,,True,8194415356.829933,726087436.6811334,False,0.0,,124994010.95299198,True,374982032.85897595,True,True
4216,0.043864,10.736805,10.650146000000001,10.8345995,10.737,1.0,,9.640312,0.36214963,False,,False,17955621884.970165,871632130.3383576,False,0.0,9489735996.9471,1671680468.05014,False,,True,True
29596,0.032292,10.675363,10.580767,10.759567,10.675999999999998,2.0,,,0.13387091,True,0.13387091,False,5483140642.22684,429115354.609057,False,0.0,,72066992.66371733,True,216200977.99115202,True,True
23685,0.046993,10.703908,10.6115055,10.799364,10.704,9.0,,2.4214375,0.2838262547697636,False,,True,16547739949.39531,697796262.9263083,False,0.0,5022355511.79846,965952191.4235679,False,,True,True
24149,0.041872,10.326867,10.233338999999999,10.413621000000001,10.327,9.0,,0.31909388,0.14975721886577076,False,,True,14008349293.63307,1034707618.2797154,False,0.0,,194884409.03082663,True,584653227.09248,True,True
24426,0.030563999999999997,10.12547,10.024396000000001,10.226547,10.125,1.0,,1.2563787,0.18587862,False,,False,9743943607.966698,427365947.71783763,False,0.0,1644294996.3368,315252287.41504,False,,True,True
28168,0.047896,10.146962,9.599675,10.501854,10.181000000000001,1.0,,12.719384,0.43898514,False,,False,7766476172.3237705,724871109.4168853,False,0.0,1551177350.4527998,365616179.17649996,False,,True,True
35981,0.041152,10.296806,10.194734,10.407299,10.297,9.0,,1.2198256,0.21290249443762013,False,,True,26542363859.550774,1077081431.9817705,False,0.0,1308929050.28018,330116482.74653995,False,,True,True
9483,0.035384,10.712581,10.6229,10.804606,10.713,1.0,,2.2335691000000004,0.24563783,False,,False,6343936853.391906,457220674.1183355,False,0.0,1965029431.4826,383475899.399187,False,,True,True
9551,0.026742000000000002,10.908107000000001,10.816371,11.012652000000001,10.91,9.0,,1.8569577000000002,0.28016504003835324,False,,True,9945085632.23711,392569169.69357014,False,0.0,7862730887.41,1350618050.1344998,False,,True,True
9948,0.025641000000000004,10.69535,10.604405999999999,10.781252,10.696,9.0,,0.39788559999999995,0.17966774776852387,False,,True,10762419426.008606,360751489.13995326,False,0.0,,134269482.30221468,True,402808446.90664405,True,True
38717,0.040711000000000004,10.414527,10.324783,10.508078999999999,10.415,1.0,,4.608874,0.28263456,False,,False,5724819350.116748,602612563.170184,False,0.0,1762827559.4127154,429284526.7167181,False,,True,True
42013,0.036912,10.770934,10.674937,10.864606,10.770999999999999,1.0,,4.967455,0.27380085,False,,False,17706464133.476986,745535331.935873,False,0.0,7820309033.8827305,1372081943.04111,False,,True,True
11112,0.027650000527501103,10.814513,10.723018,10.908782,10.815,,xCOLDGASS,2.8870276946738924,0.2459368503091064,False,,False,,,False,,5072424139.310221,886506913.64739,False,,False,True
1977,0.029799999669194218,10.781074,10.693548,10.883007000000001,10.780999999999999,,xCOLDGASS,1.3231772340160763,0.24909184473252263,False,,True,,,False,,2569679393.6916475,474428351.9908799,False,,False,True
11513,0.041302,10.615594999999999,10.517901,10.6998625,10.616,2.0,,0.19363278,0.13531521,False,,False,542393748.5355763,232454463.6581041,False,0.0,365258930.72294396,135118165.361664,False,,True,True
11386,0.046285,10.558924000000001,10.464611999999999,10.652797999999999,10.562000000000001,2.0,,0.16091008,0.1607961,False,,False,1935699310.2559242,387139862.05118483,False,0.0,,178501944.75326663,True,535505834.25979996,True,True
4054,0.04106999933719635,11.175136,11.095216,11.246773,11.175,,xCOLDGASS,1.539416793611916,0.2878816932953545,False,,True,,,False,,,226391165.953856,True,679173497.861568,False,True
23194,0.033733,10.592668,10.492885000000001,10.701191,10.592,9.0,,4.9000745000000006,0.3307301319618327,False,,True,15234430004.977991,519946416.5521499,False,0.0,1666951800.0,289654700.0,False,,True,True
11019,0.036002,10.054001,9.966476,10.147246,10.054,1.0,,0.32853000000000004,0.18575501,False,,False,709699509.0500371,177424877.2625093,False,0.0,848329448.939133,179172584.14253402,False,,True,True
11340,0.035798,10.100513000000001,10.01305,10.223647999999999,10.1,1.0,,3.8444238,0.28060153,False,,False,8187417061.12278,467852403.4927303,False,0.0,3398740572.7132,616066373.6167711,False,,True,True
11994,0.037301999999999995,10.16722,10.089552000000001,10.258782,10.167,2.0,,0.91190314,0.1838385,False,,False,19599459027.48242,634286699.9185251,False,0.0,1091955500.364,294696647.18100005,False,,True,True
4230,0.026378,11.005158999999999,10.917019999999999,11.085877,11.005999999999998,1.0,,0.56444526,0.20420757,False,,False,5951412295.586766,445560278.81398255,False,0.0,639042076.20172,128645147.338288,False,,True,True
4037,0.02651000022888184,10.770750999999999,10.678617,10.848413,10.770999999999999,,xCOLDGASS,0.1896996195958721,0.09130143565106538,False,,False,,,False,,,81061839.72711733,True,243185519.181352,False,True
4045,0.02651000022888184,10.467025999999999,10.3464,10.566267,10.467,,xCOLDGASS,4.5429426047476404,0.23794771199521536,False,,False,,,False,,3594772260.48278,613169414.204945,False,,False,True
4041,0.026272000000000004,10.4077015,10.307346,10.502186,10.41,1.0,,0.9434440000000001,0.17010279999999997,False,,False,4167136624.433781,347261385.36948174,False,0.0,724168594.759414,139501429.80889317,False,,True,True
3981,0.041766000000000005,10.550567,10.459598,10.649296000000001,10.55,1.0,,4.368002,0.3185917,False,,False,2138370300.8353367,316795600.12375355,False,0.0,1752281359.2621002,364321069.03550506,False,,True,True
3985,0.04115,10.753927000000001,10.666449,10.841384,10.755,2.0,,,0.10904080000000001,True,0.10904080000000001,False,,167891997.3038793,True,839459986.5193964,,128532660.96122465,True,385597982.88367397,True,True
51276,0.029704,10.373778,10.276638,10.457597,10.374,1.0,,2.4908997999999998,0.24836583,False,,False,8155048999.785377,363343767.31717026,False,0.0,2092917544.0533798,371772581.07772195,False,,True,True
51336,0.047309,11.001082,10.906135,11.088773,11.001,1.0,,0.61347854,0.23079057,False,,False,2525457966.4669323,707128230.6107411,False,0.0,2436137085.0404,498063501.09720004,False,,True,True
56320,0.03369,10.214733,10.122266999999999,10.303747999999999,10.215,9.0,,0.006294995500000001,0.049193810426276637,False,,True,,92689383.94725768,True,463446919.7362884,,106328927.09122665,True,318986781.27368,True,True
51580,0.038926999999999996,10.2417,10.149251,10.338329,10.241,2.0,,,0.11679372,True,0.11679372,False,1448630175.7677307,344911946.6113645,False,0.0,,171150380.20171,True,513451140.60513,True,True
56312,0.034154000000000004,10.101389999999999,10.012703,10.199368,10.101,1.0,,1.1610671000000001,0.22341843,False,,False,13854953293.270515,959189074.1494972,False,0.0,1149462046.585431,217529190.95192105,False,,True,True
26650,0.048820000141859055,10.9138155,10.819071000000001,10.995316,10.914000000000001,,xCOLDGASS,0.3389353212117063,0.2272031657244488,False,,False,,,False,,,296020989.6175699,True,888062968.8527099,False,True
19918,0.046475,10.817397999999999,10.720907,10.913314999999999,10.822000000000001,1.0,,1.8060236,0.30198379999999997,False,,False,24292303689.708855,1268272883.3984542,False,0.0,1911093858.6604002,418790686.20168006,False,,True,True
56486,0.036000000000000004,10.255313000000001,10.155975999999999,10.348962,10.255,2.0,,0.16043784,0.12636323,False,,False,,91839602.5673739,True,459198012.8368695,,119527527.544348,True,358582582.633044,True,True
56509,0.029791,10.483437,10.392826,10.567964,10.484000000000002,2.0,,,0.07040256,True,0.07040256,False,4060790326.961009,324863226.15688074,False,0.0,,63972833.976186335,True,191918501.928559,True,True
19989,0.029674000000000002,10.460030999999999,10.369155000000001,10.542519,10.46,9.0,,0.015077098999999998,0.07031626419734002,False,,True,483482067.78244793,120870516.94561198,False,0.0,,145376710.98385584,True,436130132.9515676,True,True
19949,0.028980000000000002,10.689249,10.596205,10.779867999999999,10.689,1.0,,1.7647380000000001,0.26334113,False,,False,8646686609.274872,461156619.16132647,False,0.0,2536388228.62496,457648400.09414,False,,True,True
56662,0.029924,10.245331,10.151269000000001,10.345628,10.245,1.0,,0.45699832,0.18713158,False,,False,1147174334.1305325,204852559.66616654,False,0.0,1554654601.548,284492312.056392,False,,True,True
56650,0.02888,10.240884,10.152391999999999,10.328961,10.241,9.0,,0.03455563,0.07932566969580927,False,,True,,99547416.99578741,True,497737084.9789371,,76911589.14180773,True,230734767.4254232,True,True
56632,0.02839,11.00185,10.907433000000001,11.101536999999999,11.002,1.0,,0.89528644,0.21858892,False,,False,2507890120.2933064,368807370.63136864,False,0.0,2139475684.3402002,373512790.02982,False,,True,True
16655,0.033366,10.630666,10.530807000000001,10.734588,10.630999999999998,1.0,,0.7620239999999999,0.24564397,False,,False,10277568986.193903,610548652.6451824,False,0.0,1238512316.642322,235406780.988288,False,,True,True
20041,0.030998,10.031216,9.931631,10.135036,10.031,2.0,,,0.10401509,True,0.10401509,False,1450486779.8158898,219770724.21452877,False,0.0,,92401852.398592,True,277205557.195776,True,True
16756,0.033260000000000005,10.428456,10.338166000000001,10.510927,10.427999999999999,9.0,,0.012785441000000002,0.0663045445729349,False,,True,,102336367.10806146,True,511681835.5403073,,74989577.58717333,True,224968732.76152,True,True
16815,0.039284,10.626007000000001,10.552296,10.710177999999999,10.626,2.0,,,0.13672954,True,0.13672954,False,2949715620.517693,351156621.4902016,False,0.0,,115201443.28163534,True,345604329.84490603,True,True
14712,0.038276,10.549633,10.470269,10.639313000000001,10.55,1.0,,4.2424393,0.29734603,False,,False,8808571257.520056,533852803.486064,False,0.0,5352196991.4512005,934752057.88268,False,,True,True
25844,0.032619999999999996,10.247538,10.155626,10.329831,10.247,2.0,,,0.056147918,True,0.056147918,False,,87908323.08756468,True,439541615.4378234,,93995504.25521733,True,281986512.765652,True,True
16841,0.031829,10.063614,9.984445,10.152384,10.064,1.0,,1.1278639,0.21400727,False,,False,12045854616.577457,370641680.5100756,False,0.0,1109817098.324584,219561472.5278,False,,True,True
20165,0.04979,10.820293,10.732569999999999,10.907014,10.82,2.0,,,0.13598436,True,0.13598436,False,,216785382.8042408,True,1083926914.021204,,191869151.18337333,True,575607453.55012,True,True
14784,0.031922000000000006,11.075298,10.984597,11.154228,11.075,1.0,,1.3640703,0.25232422,False,,False,10345149590.467934,698996593.950536,False,0.0,1076416188.594971,241430184.92187697,False,,True,True
26056,0.029704,10.114866000000001,10.034756,10.209469,10.115,9.0,,1.6967179000000001,0.2216877069993395,False,,True,9729538658.159782,444086826.7209859,False,0.0,992189660.8195001,207315876.31200004,False,,True,True
18702,0.029881,10.204222999999999,10.112003,10.307260000000001,10.204,1.0,,0.65747505,0.21505533,False,,False,1960949351.7438,285971780.46263754,False,0.0,1087314596.589,220698940.7142,False,,True,True
18673,0.038467,10.380696,10.280501,10.475417,10.380999999999998,1.0,,3.4045248,0.27950552,False,,False,2223816935.5015287,336941959.92447406,False,0.0,2733322638.705648,508518249.066696,False,,True,True
18681,0.039383999999999995,10.673531,10.579135,10.772716,10.673,2.0,,0.46652687,0.16040362,False,,False,5152560461.591466,564664160.1744072,False,0.0,704799654.6365399,188532028.52128798,False,,True,True
26040,0.030218000000000002,10.004425,9.92656,10.102039999999999,10.005,1.0,,0.78921753,0.21947627,False,,False,6266617654.401771,459551961.3227965,False,0.0,533470565.21627706,107742191.9748564,False,,True,True
5035,0.044017,10.773447,10.67628,10.870553999999998,10.773,1.0,,1.102529,0.28119418,False,,False,3773579454.4384403,614303632.1178857,False,0.0,1221608498.6651158,269368613.7762383,False,,True,True
18798,0.045521,11.219771000000001,11.130948,11.296702,11.22,9.0,,0.70842403,0.24409185789222737,False,,True,4497555809.580243,936990793.6625508,False,0.0,,292881088.18296,True,878643264.54888,True,True
18877,0.045315,10.964599,10.872567,11.055481,10.965,9.0,,0.711491,0.22592688594414134,False,,True,4179366728.0687165,742998529.4344385,False,0.0,1731513691.0137599,362867976.1395419,False,,True,True
18887,0.045745,10.762195,10.665532,10.863546000000001,10.762,1.0,,0.66651046,0.22667277,False,,False,5865145882.269335,756793017.067011,False,0.0,2159085584.3531556,463622055.01758236,False,,True,True
8724,0.028569999999999998,10.872067,10.782053999999999,10.957439,10.873,1.0,,1.3581219,0.22967438,False,,False,7843524704.103688,448201411.6630679,False,0.0,2124124350.4874902,387235034.37570804,False,,True,True
26320,0.044981,10.706493,10.6073,10.79986,10.707,9.0,,0.13553949,0.13754986277215675,False,,True,3844908642.2298775,640818107.038313,False,0.0,,193987125.63122666,True,581961376.89368,True,True
23088,0.031380001455545425,10.622758000000001,10.525264,10.709896,10.623,,xCOLDGASS,1.2922807944546058,0.23690234457102652,False,,True,,,False,,2954910119.7861,542165075.83242,False,,False,True
23026,0.032379000000000005,11.163109,11.105325,11.2417965,11.163,1.0,,1.374274,0.24105981,False,,False,4601764234.62241,766960705.7704016,False,0.0,3034683748.933168,554763580.378752,False,,True,True
26598,0.025221,10.469510000000001,10.375119,10.556299000000001,10.469000000000001,1.0,,1.5447918999999999,0.2635853,False,,False,19046902223.767185,319871640.3991436,False,0.0,1461350388.0204678,266654483.09037998,False,,True,True
26570,0.032442,10.002175,9.916864,10.100609,10.002,1.0,,0.58138126,0.23941733,False,,False,769928070.8319588,144361513.28099227,False,0.0,643970567.983338,136956040.352586,False,,True,True
23227,0.047943,11.177992,11.0885935,11.264524,11.177,1.0,,1.0183218,0.19621626,False,,False,11413291830.78693,1141329183.078693,False,0.0,1547176558.8654091,345787543.33670324,False,,True,True
23228,0.04785,11.039268,10.949398,11.121597,11.039000000000001,2.0,,,0.113953665,True,0.113953665,False,,350776100.36835206,True,1753880501.8417602,,262073860.77073336,True,786221582.3122001,True,True
26629,0.031465,10.316798,10.219972,10.412339999999999,10.317,9.0,,0.41773662,0.16046226110168513,False,,True,5886686623.609953,316975433.5789975,False,0.0,,77769790.746912,True,233309372.24073604,True,True
15211,0.030338,10.886122,10.789938000000001,10.988234,10.886,1.0,,1.2046695,0.22303759,False,,False,7284846946.236284,505307302.6291064,False,0.0,2590572041.0561204,452432025.71727604,False,,True,True
26639,0.031915,10.243658,10.15112,10.3376875,10.244000000000002,9.0,,0.07053953,0.09646913812552924,False,,True,698691865.9893618,186317830.93049648,False,0.0,856034773.1396999,176051358.767276,False,,True,True
15165,0.032990001142024994,10.536408,10.443464,10.632653,10.537,,xCOLDGASS,0.4583082130186378,0.21586874151391214,False,,False,,,False,,1271409606.8531,344595233.016892,False,,False,True
15151,0.033316000000000005,10.989410000000001,10.889842,11.090474,10.989,1.0,,1.4086918,0.23299022,False,,False,4768426595.432749,558007367.5506408,False,0.0,3679503606.2135406,644489734.0483562,False,,True,True
23320,0.026618,10.117699,10.036287,10.208575,10.118,1.0,,1.1297351,0.17697696,False,,False,8297002445.588955,291691492.2277367,False,0.0,1043347148.8278301,206184362.30087084,False,,True,True
23245,0.026418,10.111547999999999,10.02101,10.203251,10.112,1.0,,0.9002315999999999,0.19595216,False,,False,6703785716.643147,191536734.76123276,False,0.0,540202385.9617801,104992900.62858002,False,,True,True
29594,0.03356,10.032466000000001,9.935606,10.126357,10.033,9.0,,0.042186636,0.07650137610348144,False,,True,,110925142.59158209,True,554625712.9579104,,152470201.42526662,True,457410604.27579993,True,True
15242,0.042210000000000004,10.606225,10.508027,10.708675999999999,10.607000000000001,2.0,,,0.1483049,True,0.1483049,False,,123603280.02768329,True,618016400.1384164,,135546023.84868166,True,406638071.546045,True,True
8953,0.042460000000000005,10.948934,10.863121000000001,11.036389999999999,10.949000000000002,2.0,,0.22633682,0.16514425,False,,False,,279917464.5145241,True,1399587322.5726206,,161976447.0693,True,485929341.2079,True,True
8945,0.041555,10.825934,10.731667999999999,10.929919,10.825,1.0,,3.8001995,0.31629345,False,,False,1960432552.1658642,470503812.5198074,False,0.0,4633609075.5988,926728844.02516,False,,True,True
11132,0.034089999999999995,10.619753999999999,10.524936,10.709321000000001,10.62,2.0,,,0.13400638,True,0.13400638,False,,130927234.8134552,True,654636174.067276,,97433973.89936,True,292301921.69808,True,True
11297,0.039457,10.413056,10.311389,10.528128,10.414000000000001,2.0,,,0.08363084,True,0.08363084,False,850083236.3917719,212520809.09794298,False,0.0,,154600840.14801198,True,463802520.444036,True,True
8096,0.034417,10.278728,10.190395,10.370778999999999,10.277999999999999,1.0,,0.9316095,0.2522345,False,,False,4977563218.299992,703351324.3249987,False,0.0,932410998.49392,234574555.02307197,False,,True,True
20042,0.046879000000000004,10.011894,9.914822000000001,10.11887,10.012,1.0,,1.9808753000000001,0.3286243,False,,False,1091371281.6829205,198431142.12416738,False,0.0,,182121311.1495047,True,546363933.4485141,True,True
22822,0.027185,10.560045,10.470511,10.669179,10.56,1.0,,3.2220826000000002,0.24096988,False,,False,9128941081.608114,540974286.3175179,False,0.0,2502265563.9453,458024321.167605,False,,True,True
33737,0.026077999999999997,10.686741,10.596072999999999,10.792024000000001,10.687000000000001,1.0,,1.3308208000000001,0.24155267,False,,False,9237381299.0686,311022939.3625791,False,0.0,1216917522.4429958,234686527.34751797,False,,True,True
55541,0.042825999999999996,10.618872999999999,10.532416,10.709391,10.619000000000002,1.0,,4.654578,0.36995113,False,,False,7402943333.786447,914970524.4005721,False,0.0,5481670545.4929,1023185260.92486,False,,True,True
23419,0.039854,10.388291,10.297419999999999,10.475306,10.388,1.0,,4.0311604,0.30048886,False,,False,10259051013.94833,577974705.0111736,False,0.0,2595845366.5386195,509453206.38239986,False,,True,True
48521,0.047483,10.291223,10.200317,10.384013000000001,10.290999999999999,1.0,,1.2885437,0.30871484,False,,False,2544167007.1646857,407066721.1463497,False,0.0,912630391.491,217244736.40896,False,,True,True
24496,0.042109,10.292128,9.64914,10.698739,10.600999999999999,9.0,,1.9041188000000002,0.23981445818144717,False,,True,6116255688.248568,643816388.2366914,False,0.0,3284026365.1014,583218788.112489,False,,True,True
5872,0.04456000030040741,10.532328,10.437901,10.624732,10.532,,xCOLDGASS,0.12998953793511314,0.08463161269818174,False,,False,,,False,,,150830693.0802,True,452492079.2406,False,True
48604,0.0334,10.596732000000001,10.503503,10.682653,10.597000000000001,1.0,,0.94186056,0.27753422,False,,False,6219795517.286605,560801235.1651857,False,0.0,619001767.0005,154825969.4163,False,,True,True
29898,0.03643999993801117,10.176989,10.078384,10.276875,10.177,,xCOLDGASS,0.013274720935427574,0.05924249533834691,False,,True,,,False,,,124011379.50078,True,372034138.50234,False,True
29871,0.034384,10.173459,10.094719,10.266735,10.173,1.0,,1.5344262,0.24725875,False,,False,6048143920.118691,486011565.00953764,False,0.0,756662811.3433,160634438.54286,False,,True,True
18220,0.03438,10.5012865,10.40798,10.579338,10.501,2.0,,0.25904906,0.15579797,False,,False,,105445972.28456487,True,527229861.4228243,,94242372.23999998,True,282727116.71999997,True,True
50550,0.035114,10.287956,10.203283,10.387107,10.288,1.0,,1.6236229,0.27349892,False,,False,2702089489.2023807,450348248.20039684,False,0.0,2079240332.832,406852166.03616,False,,True,True
13074,0.048757,10.853067999999999,10.75377,10.949972,10.853,1.0,,4.554698999999999,0.41719979999999995,False,,False,15239783545.681942,1180546612.6936717,False,0.0,6112720469.519039,1175447759.6282718,False,,True,True
13159,0.043717,10.367253999999999,10.2666445,10.465017999999999,10.367,1.0,,1.2135291000000001,0.25487298,False,,False,2424626836.5963974,259781446.77818537,False,0.0,1392636646.331364,332024763.47090995,False,,True,True
51025,0.044988,10.251093,10.160116,10.34629,10.251,2.0,,0.43729472,0.19972888,False,,False,7051137580.704925,641012507.3368113,False,0.0,,189593158.86764503,True,568779476.6029351,True,True
51161,0.034577,10.147363,10.061377,10.246887,10.147,1.0,,1.5022545,0.24658607,False,,False,3330782823.5885177,600632968.1880934,False,0.0,1719835170.98904,322821510.8040672,False,,True,True
44892,0.02897,10.663371000000001,10.571404,10.748402,10.664000000000001,9.0,,0.13135491,0.13423124206695958,False,,True,,151366579.0041947,True,756832895.0209736,,76212797.761568,True,228638393.284704,True,True
42191,0.031869,10.122404,10.028718,10.217355,10.122,1.0,,1.2041117000000001,0.19247253,False,,False,696690918.0688071,185784244.8183486,False,0.0,595380743.91315,170547810.50990397,False,,True,True
41743,0.046269,10.450368,10.358226,10.548994,10.45,1.0,,0.83527863,0.2830835,False,,False,4062234692.7924523,580319241.8274932,False,0.0,2617792222.746624,590161656.8232,False,,True,True
41869,0.041479,10.149165,10.058405,10.250086999999999,10.149,9.0,,1.4836853,0.21557674050116382,False,,True,1953416271.2943609,312546603.40709776,False,0.0,1314684553.527296,297533598.21052563,False,,True,True
28365,0.032099,10.357095,10.2786455,10.450611,10.357000000000001,1.0,,3.9992928999999995,0.22117446,False,,False,12391202143.396872,282689022.2828183,False,0.0,3127063384.3941126,544314283.3306681,False,,True,True
31592,0.04606999829411506,10.403292,10.319811999999999,10.513866,10.402999999999999,,xCOLDGASS,14.412671894497464,0.4860831859998127,False,,False,,,False,,4703700000.0,820375800.0,False,,False,True
36169,0.04704000055789948,10.426878,10.414303,10.558760000000001,10.427,,xCOLDGASS,14.564212268359933,0.42524525031399757,False,,True,,,False,,4309669000.0,744980900.0,False,,False,True
31775,0.04123999923467636,10.571712,10.500463,10.660204,10.572000000000001,,xCOLDGASS,11.927584446013096,0.4139998848493927,False,,True,,,False,,1423559300.0,258902190.0,False,,False,True
17135,0.04707999899983406,10.527202,10.4420805,10.619766,10.527000000000001,,xCOLDGASS,18.33313768172489,0.45920062255087973,False,,True,,,False,,3069731926.12737,647153810.878232,False,,False,True
32257,0.02500000037252903,10.198302,10.119425999999999,10.289297,10.198,,xCOLDGASS,3.754483067279569,0.2813130625529092,False,,False,,,False,,4108712651.9705606,734471923.6723521,False,,False,True
32568,0.04253999888896942,10.359094,10.285725,10.45233,10.359000000000002,,xCOLDGASS,5.281404121202245,0.3201027506413814,False,,False,,,False,,3672117638.9356,646882862.57027,False,,False,True
32619,0.04864000156521797,10.005345,9.927446,10.127799000000001,10.005,,xCOLDGASS,3.4793210133320858,0.34618924738666124,False,,False,,,False,,1670143978.422468,328845436.473726,False,,False,True
25852,0.04837999865412712,10.230369999999999,10.139764,10.329913000000001,10.23,,xCOLDGASS,1.0064122677410205,0.2752436523575693,False,,False,,,False,,1308621609.8694701,399056134.502452,False,,False,True
22436,0.049159999936819083,10.421331,10.309828,10.512235,10.421,,xCOLDGASS,34.45347248691822,0.6390295786683673,False,,False,,,False,,5608905000.0,971218370.0,False,,False,True
33039,0.043379999697208405,10.365583,10.299616,10.454969,10.366,,xCOLDGASS,5.851932391572615,0.32991722051467925,False,,True,,,False,,3564569943.6753,708413016.33753,False,,False,True
8335,0.046420000493526466,10.016185,9.944787,10.1207485,10.016,,xCOLDGASS,2.4241759035328507,0.30646839404735915,False,,False,,,False,,1332898949.030341,311792802.03348196,False,,False,True
26151,0.036038,10.323893,10.24018,10.412361,10.324000000000002,9.0,,6.733891000000001,0.3395984316308938,False,,True,20799721941.34904,711101604.8324459,False,0.0,9599567873.4976,1799618717.3694,False,,True,True
23577,0.04259999841451645,10.438027,10.364789,10.529061,10.437000000000001,,xCOLDGASS,11.709048368053457,0.43543174834495524,False,,False,,,False,,4669134914.1226,856577120.1225199,False,,False,True
48369,0.02930999919772148,10.315635,10.30023,10.517824000000001,10.315999999999999,,xCOLDGASS,4.673872274368898,0.3072823092195239,False,,True,,,False,,2650417400.0,454620740.00000006,False,,False,True
522,0.026370000094175342,10.077816,10.005999000000001,10.180987,10.078,,xCOLDGASS,2.5252579672991287,0.2029941251597036,False,,False,,,False,,1001334004.7833439,185719822.4834004,False,,False,True
12533,0.033100001513957984,10.089958,10.022578,10.188082000000001,10.09,,xCOLDGASS,3.919435302394426,0.263923653604456,False,,False,,,False,,2074317869.874782,373019338.74707,False,,False,True
30332,0.04247000068426132,10.49437,10.422824,10.587862,10.494000000000002,,xCOLDGASS,8.435693658761826,0.3551482840496556,False,,False,,,False,,6664177682.36528,1187622003.674322,False,,False,True
30439,0.046185000000000004,11.054027,10.966066,11.149471,11.054,1.0,,7.1020827,0.37513447,False,,False,27178727954.030293,1349298550.9093056,False,0.0,13545205978.209002,2366380335.23,False,,True,True
13005,0.04870999976992607,10.284028999999999,10.216274,10.381171,10.284,,xCOLDGASS,7.84183499868348,0.40789907740646125,False,,False,,,False,,5380782567.3798,977459138.32784,False,,False,True
25327,0.03144000098109245,10.033472999999999,9.936869,10.186319000000001,10.033,,xCOLDGASS,24.906878373919348,0.5379727683915956,False,,False,,,False,,5308812000.0,903944960.0000001,False,,False,True
947,0.04707999899983406,10.389218,10.329006,10.474956500000001,10.39,,xCOLDGASS,5.385140020617393,0.3243225852785318,False,,True,,,False,,4085560007.664629,780979295.4855758,False,,False,True
35649,0.044700000435113914,10.247716,10.166671000000001,10.338161,10.248,,xCOLDGASS,3.7651891627602296,0.3620641463777965,False,,False,,,False,,3258647531.9721003,648144224.5937401,False,,False,True
44718,0.038279999047517776,10.454036,10.374073,10.558375999999999,10.454,,xCOLDGASS,5.284700748774282,0.32099408331137,False,,False,,,False,,5022040574.44166,885928339.3753101,False,,False,True
44710,0.035539999604225166,10.159666,10.062304,10.266538,10.16,,xCOLDGASS,9.867600311123374,0.36490657385912845,False,,True,,,False,,930681917.4392931,212231162.05998883,False,,False,True
13666,0.040460001677274704,10.174729,10.02533,10.349965,10.175,,xCOLDGASS,12.296445804144303,0.375042591914152,False,,False,,,False,,4957715473.9974,899816828.77119,False,,False,True
44942,0.032930001616477966,10.443857000000001,10.364314,10.5366125,10.444,,xCOLDGASS,8.356758273436265,0.3658652553012014,False,,False,,,False,,4030839255.389519,730919332.7771928,False,,False,True
31188,0.044190000742673874,10.007911,9.947579,10.08961,10.008,,xCOLDGASS,3.0765638307085346,0.37792093978433505,False,,False,,,False,,1255089104.1193502,251047499.33615002,False,,False,True
1115,0.025949999690055847,10.110717,10.050562,10.196029,10.111,,xCOLDGASS,5.77479218401806,0.3114532447825485,False,,True,,,False,,3447268811.7664,606328602.8557999,False,,False,True
1137,0.040070001035928726,10.27871,10.20433,10.37155,10.279000000000002,,xCOLDGASS,3.6116586753670874,0.2676908573477872,False,,False,,,False,,1852579003.0564797,336907293.4361879,False,,False,True
24973,0.02850000001490116,10.611553,10.534778,10.707019,10.614,,xCOLDGASS,12.44031278798076,0.3620614911210627,False,,False,,,False,,2123997600.0,362683230.0,False,,False,True
1221,0.034549999982118614,10.204161000000001,10.120637,10.302214,10.204,,xCOLDGASS,6.841291568761106,0.2929901849470764,False,,False,,,False,,4160875846.4184794,725978112.0421339,False,,False,True
41728,0.02789000049233437,10.179941,10.080286,10.28844,10.18,,xCOLDGASS,4.108576048088041,0.28777934763943847,False,,True,,,False,,1156027359.143175,253372194.50872996,False,,False,True
38809,0.031550001353025436,10.059117,9.963227,10.192082000000001,10.059,,xCOLDGASS,2.926521371614812,0.2545341328998808,False,,True,,,False,,1986146694.2676399,369605825.29939395,False,,False,True
41904,0.03920000046491623,10.112517,10.035527,10.201766000000001,10.113,,xCOLDGASS,29.564381649996047,0.5797301499520948,False,,False,,,False,,903050300.0,167885230.0,False,,False,True
20790,0.04549000039696693,10.501806,10.371658,10.635794,10.502,,xCOLDGASS,7.749494957256012,0.3653615600030986,False,,True,,,False,,6047334000.0,1040039299.9999999,False,,False,True
101000,0.015768,9.407334,9.313661999999999,9.498118,9.407334,1.0,,0.09571341,0.09244079,False,,False,103657536.94652562,23035008.21033903,False,0.0,,29303748.466812495,True,87911245.40043749,True,True
113003,0.018193,9.854682,9.783335000000001,9.944618,9.854682,1.0,,1.0406823,0.15283707,False,,False,8896336203.30918,122076654.59086354,False,0.0,,64979666.02481294,True,194938998.0744388,True,True
113004,0.019513858000000002,9.7256775,9.630747999999999,9.817219999999999,9.7256775,9.0,,0.016053064,0.050297599385549494,False,,True,,24890292.235427737,True,124451461.17713869,,19749694.949119996,True,59249084.84735999,True,True
113005,0.017891999999999998,9.178998,9.111663,9.279513,9.178998,1.0,,0.32800123,0.11443026,False,,False,383956418.52162975,59070218.234096885,False,0.0,,111576422.622044,True,334729267.866132,True,True
108006,0.014916996,9.295259,9.197986,9.388997999999999,9.295259,9.0,,0.022599657999999998,0.04559558097349683,False,,True,,20138633.377036087,True,100693166.88518044,,34355567.70409633,True,103066703.112289,True,True
113008,0.015,9.306173,9.235595,9.388630000000001,9.306173,1.0,,0.38514349999999997,0.086630136,False,,False,2954140021.6596723,83509258.56281759,False,0.0,342653892.84035,78720629.91169,False,,True,True
113010,0.010237000000000001,9.9799795,9.892216000000001,10.075439,9.9799795,1.0,,0.106701575,0.071554236,False,,False,363182398.51018435,58894443.00165152,False,0.0,,33205617.01369,True,99616851.04107,True,True
114008,0.013180922,9.606174000000001,9.509767,9.693441,9.606174000000001,2.0,,,0.044300824,True,0.044300824,False,,17580450.336617686,True,87902251.68308842,,21201945.904293,True,63605837.712879,True,True
113011,0.017575,9.106084,9.024125999999999,9.202828,9.106084,1.0,,0.19992779,0.11616622,False,,False,1568356190.7911005,85546701.3158782,False,0.0,159142269.745024,55361311.40972,False,,True,True
114010,0.014662999999999999,9.714161,9.627961,9.809914,9.714161,1.0,,2.0696533,0.16687977,False,,False,289463778.1303362,49907547.95350625,False,0.0,559597211.8568001,124536730.43125603,False,,True,True
109005,0.0113679925,9.609703,9.511689,9.699530000000001,9.609703,2.0,,,0.043021332,True,0.043021332,False,,22081572.398041423,True,110407861.99020712,,17584513.8249332,True,52753541.4747996,True,True
109006,0.0178,9.178282000000001,9.11523,9.267589,9.178282000000001,2.0,,0.13130164,0.08918952,False,,False,1403397025.785393,131568471.16738059,False,0.0,,49327788.21912067,True,147983364.657362,True,True
110007,0.019771384,9.402105,9.308363,9.4875765,9.402105,6.0,,0.005453520999999999,0.030807263469336786,False,,True,,21980116.78865044,True,109900583.94325219,,52947779.37221007,True,158843338.11663023,True,True
108016,0.011768,9.567883,9.481075,9.667357,9.567883,1.0,,0.60681814,0.110930145,False,,False,5483192586.341372,38796173.95996253,False,0.0,374314874.98215437,75677595.9624398,False,,True,True
124000,0.017886000000000003,9.406632,9.337652,9.502433,9.406632,2.0,,0.21900955,0.095672145,False,,False,2685924284.0627327,118062605.89286737,False,0.0,,106207462.91016799,True,318622388.730504,True,True
108019,0.015624,9.36662,9.273746000000001,9.454202,9.36662,9.0,,0.23277843,0.09760646989813698,False,,True,135735673.98437288,33933918.49609322,False,0.0,,34867339.089982,True,104602017.26994601,True,True
108021,0.017309,9.6382885,9.552088000000001,9.727303,9.6382885,1.0,,0.50542873,0.14385267,False,,False,857875133.0198882,96856869.85708416,False,0.0,470615365.14330006,90376688.994276,False,,True,True
101004,0.013946,9.916551,9.829284,10.008111999999999,9.916551,9.0,,0.6160893,0.15714629224452686,False,,True,1609473678.9830565,81377882.64521073,False,0.0,431944403.271523,79597120.7207894,False,,True,True
108026,0.018313,9.837106,9.715814,9.979158,9.837106,1.0,,2.0134792,0.19758694,False,,False,9645732451.4948,92747427.41821922,False,0.0,2012593019.0527003,360326281.6440801,False,,True,True
108029,0.013713,9.615052,9.54069,9.708698,9.615052,9.0,,0.9491415999999999,0.16283344792913515,False,,True,11020458726.052477,52478374.88596418,False,0.0,263866915.10459003,59496112.57816101,False,,True,True
114021,0.016968,9.37769,9.284952,9.492608,9.37769,1.0,,0.3079834,0.11347037,False,,False,2434961129.6713767,133057985.22794408,False,0.0,255913455.909816,74926533.69307,False,,True,True
122000,0.017359,9.097281,8.967742,9.294461,9.097281,1.0,,0.6441776,0.11815202,False,,False,2323868889.2786922,97407677.99371766,False,0.0,,99557957.6695,True,298673873.0085,True,True
112011,0.01908395,9.440511,9.342526,9.533024000000001,9.440511,6.0,,0.0065353266,0.033244916360781564,False,,True,,21578934.44459655,True,107894672.22298275,,34915115.863696195,True,104745347.5910886,True,True
109010,0.010190000000000001,9.748248,9.656835000000001,9.842596,9.748248,1.0,,0.36708868,0.10070351,False,,False,1478461530.5841877,34043522.085820116,False,0.0,558673614.6695011,108735901.49375081,False,,True,True
112014,0.019987,9.582536,9.486397,9.672998,9.582536,1.0,,0.048986796,0.035345852000000004,False,,False,2018797899.081021,55058124.52039148,False,0.0,,46386986.562233,True,139160959.686699,True,True
109011,0.019916999999999997,9.505133,9.425651,9.598129,9.505133,1.0,,0.24368879,0.1004971,False,,False,2278360305.6679444,109361294.67206134,False,0.0,153312968.6641,41376971.36804,False,,True,True
110013,0.017539,9.709617999999999,9.627946000000001,9.800232000000001,9.709617999999999,1.0,,0.42722398,0.15266116,False,,False,1178636342.7774115,127803940.78309281,False,0.0,486214791.22247803,108494037.79141921,False,,True,True
113024,0.016605,9.838989999999999,9.734605,9.935622,9.838989999999999,9.0,,0.23102365,0.11531117626557036,False,,True,752349256.2388618,76510093.8547995,False,0.0,,24306614.053728,True,72919842.161184,True,True
112016,0.01931872,9.514278,9.414536,9.609983999999999,9.514278,9.0,,0.02169215,0.04983594569876259,False,,True,,19954001.27645105,True,99770006.38225526,,52883256.31497121,True,158649768.94491363,True,True
109014,0.013970531999999999,9.872765,9.777721000000001,9.965277,9.872765,9.0,,0.008887411,0.045482790201066776,False,,True,,30621749.233640634,True,153108746.16820318,,38672013.00055926,True,116016039.0016778,True,True
109018,0.012245,9.791553500000001,9.694647,9.884343,9.791553500000001,2.0,,,0.042856548,True,0.042856548,False,1098095616.9476092,48959677.18874691,False,0.0,,26082997.9038594,True,78248993.7115782,True,True
108045,0.015030000000000002,10.084085,9.997832,10.178111,10.084085,9.0,,1.5437633,0.21413589819969217,False,,True,7828436145.54749,806947233.2090452,False,0.0,2321561194.5273595,401397943.6430599,False,,True,True
109021,0.018663,9.541151,9.444006,9.631541,9.541151,9.0,,0.04024843,0.06090522467095372,False,,True,256694189.47213838,48130160.52602594,False,0.0,,28929213.353520863,True,86787640.0605626,True,True
109022,0.012127008,9.811095,9.719408999999999,9.892560000000001,9.811095,9.0,,0.005737331,0.03879710117366354,False,,True,,24323720.012927406,True,121618600.06463704,,21922354.068486664,True,65767062.20546,True,True
108050,0.01627,9.749454,9.663375,9.867656,9.749454,1.0,,0.72814006,0.15741247,False,,False,1764060981.669949,220507622.70874363,False,0.0,416545934.59880793,80807016.75980578,False,,True,True
123001,0.013593000000000001,9.324672999999999,9.235493,9.414378999999998,9.324672999999999,1.0,,0.35652009999999995,0.11735615,False,,False,6111773295.58386,77364218.93144126,False,0.0,,58079448.00691399,True,174238344.02074197,True,True
101007,0.017119,9.446228,9.373689,9.534085000000001,9.446228,9.0,,0.53315836,0.12968930247147498,False,,True,2802707671.92057,108317204.71190609,False,0.0,209535758.9516,50917486.70429599,False,,True,True
108051,0.014033000000000002,9.111108,9.050488,9.194688000000001,9.111108,1.0,,0.060392104,0.028862417,False,,False,164764477.51847234,27460746.25307872,False,0.0,91643240.12024401,31629256.974915203,False,,True,True
109028,0.017749,10.069737,9.993383999999999,10.166202,10.069737,1.0,,1.5579266999999999,0.14896408,False,,False,6119877276.330024,145365255.9698343,False,0.0,1626940840.5304,295477848.721344,False,,True,True
108054,0.012525,9.925367,9.83206,10.018874,9.925367,6.0,,0.6281475000000001,0.15845983798635205,False,,True,3386251084.718715,65823455.210514985,False,0.0,573072388.1030939,108406441.78791238,False,,True,True
109031,0.011842531000000002,9.2308035,9.131917999999999,9.315852,9.2308035,9.0,,0.0036885254,0.03,False,,True,,24379791.97849735,True,121898959.89248674,,23553841.002977997,True,70661523.00893399,True,True
114041,0.012872,9.837127,9.752054,9.966139,9.837127,9.0,,0.79459435,0.16505731583552097,False,,True,1072980769.682238,108070005.57950601,False,0.0,751957021.988471,130430838.60925241,False,,True,True
124003,0.013866,9.218797,9.156839999999999,9.29531,9.218797,1.0,,0.30497628,0.07883943,False,,False,1180074461.413891,89399580.41014327,False,0.0,,26831569.77400333,True,80494709.32201,True,True
112035,0.018083000000000002,9.670302000000001,9.602507000000001,9.769612,9.670302000000001,1.0,,0.76060677,0.12624791,False,,False,226183051.82826445,45236610.36565289,False,0.0,595159169.8291361,108808248.38054644,False,,True,True
114046,0.016511,9.38877,9.317414,9.504055000000001,9.38877,1.0,,0.84263426,0.13779019,False,,False,2433739583.5119634,100880397.24401921,False,0.0,597516530.6697301,137130945.590319,False,,True,True
114048,0.0158792,9.974267,9.876453999999999,10.064674,9.974267,6.0,,,,False,,False,,38021565.598465994,True,190107827.99232996,150599094.852528,44579227.393512,False,,True,True
112038,0.015563999999999998,9.162647999999999,9.027405,9.318816,9.162647999999999,1.0,,0.88773775,0.13518089,False,,False,1212399677.0200222,67355537.61222345,False,0.0,585742954.35375,157731190.48575,False,,True,True
109038,0.011598,9.207892,9.106716,9.370235000000001,9.207892,1.0,,0.73941845,0.10352375,False,,False,1181142621.2755003,56544061.656805865,False,0.0,403153721.45883,84183618.00135751,False,,True,True
111024,0.012905143999999999,9.656888,9.559128999999999,9.758494,9.656888,2.0,,,0.040597625,True,0.040597625,False,,22440369.086039305,True,112201845.43019652,,20050011.49605,True,60150034.48815001,True,True
124004,0.017816,9.306691,9.242359,9.399985000000001,9.306691,1.0,,0.32555592,0.12545775,False,,False,1039763138.0248994,102511858.67851122,False,0.0,160957401.99495482,41718914.07784471,False,,True,True
108064,0.01494,9.562119500000001,9.483559,9.658866,9.562119500000001,1.0,,0.37940085,0.10952574,False,,False,3293379549.0990434,434974657.4281755,False,0.0,390081356.22984004,77374527.166794,False,,True,True
111027,0.015174000000000002,9.370505999999999,9.289211,9.466369,9.370505999999999,1.0,,0.20215194,0.11235409,False,,False,619357480.8251806,53392886.278032824,False,0.0,148672268.78207,37466181.81949901,False,,True,True
124006,0.017699555,9.753789999999999,9.664721499999999,9.852211,9.753789999999999,9.0,,0.5386542,0.14353553427871646,False,,True,,22234634.545631792,True,111173172.72815897,474672631.109,98351655.025666,False,,True,True
110017,0.014747,9.850099,9.783678,9.946239,9.850099,1.0,,1.3757567,0.1523586,False,,False,1938149369.821313,80756223.74255471,False,0.0,750981146.50795,136252430.938036,False,,True,True
109045,0.011973517,9.861918,9.771514999999999,9.96157,9.861918,1.0,,0.11470027,0.09050896,False,,False,,30834009.058991104,True,154170045.29495552,316361250.3195864,60539716.2159072,False,,True,True
111031,0.019823063164949417,9.744810000000001,9.648218,9.836029,9.744810000000001,,xCOLDGASS,0.022167631836330325,0.055831681219936674,False,,True,,,False,,,38532073.3850566,True,115596220.1551698,False,True
113062,0.016518,9.907713000000001,9.812743,9.995458,9.907713000000001,1.0,,0.7023505999999999,0.13193229999999997,False,,False,1754259287.1635885,88343992.87874188,False,0.0,1086778789.807616,194653834.3944,False,,True,True
109050,0.011585,9.262561999999999,9.208102,9.350597,9.262561999999999,1.0,,0.34732342,0.09805123,False,,False,2106302770.6892095,50150065.9687907,False,0.0,191172049.798094,44236671.764654,False,,True,True
112050,0.014193,9.416057,9.296501,9.582628,9.416057,1.0,,1.1262493,0.13623157,False,,False,2424382605.805081,84244955.41407616,False,0.0,485993774.48608,96242522.87103,False,,True,True
108072,0.013656,9.980089,9.87725,10.087333000000001,9.980089,1.0,,0.40669948,0.14216785,False,,False,737358953.9518907,121447357.1214879,False,0.0,605785288.40046,113386593.758742,False,,True,True
113067,0.018663,9.889325,9.821749,9.974574,9.889325,1.0,,1.9373839,0.16987023,False,,False,9257034207.83899,112303707.89406055,False,0.0,775981654.082606,156611550.6206792,False,,True,True
111035,0.010824,9.756453,9.673083,9.853702,9.756453,1.0,,0.70285535,0.11356023,False,,False,3167718078.4159985,43843848.83620759,False,0.0,350750100.67869,69497337.77751,False,,True,True
109057,0.01748733,9.9205065,9.827638,10.010137,9.9205065,9.0,,0.03623568,0.06975296403442677,False,,True,,39905246.29937766,True,199526231.49688828,,44767957.78622833,True,134303873.358685,True,True
109058,0.016061000000000002,9.906361,9.819307,9.998433,9.906361,1.0,,0.44044954,0.13433576,False,,False,3618615474.407178,119426253.28076497,False,0.0,481082896.068852,95558314.6147008,False,,True,True
109059,0.018333000000000002,9.057071,8.984816,9.138962,9.057071,2.0,,0.15299045,0.06813124599999999,False,,False,1564598906.8312657,92946469.71274845,False,0.0,,56568180.232082665,True,169704540.696248,True,True
109060,0.0122122895,9.643737,9.55258,9.725692,9.643737,9.0,,0.013782619,0.04620286036411921,False,,True,,18924743.22731586,True,94623716.1365793,,19526213.583193332,True,58578640.74958,True,True
108080,0.015313479,9.313442,9.222636,9.401252000000001,9.313442,2.0,,,0.04352762599999999,True,0.04352762599999999,False,,23336192.341219258,True,116680961.70609629,95720471.84012039,26871354.671943597,False,,True,True
114072,0.014487,9.066956,8.888803999999999,9.230111,9.066956,1.0,,1.142554,0.13088821,False,,False,1052644948.1519748,68226987.38022059,False,0.0,611193414.6655201,163723907.54752502,False,,True,True
109066,0.014907,9.985227,9.895669999999999,10.077728,9.985227,9.0,,0.27592150000000004,0.12779627749375475,False,,True,2464450589.2604403,92803578.67507933,False,0.0,197009216.7656184,52046540.964990005,False,,True,True
124010,0.017719,9.929250999999999,9.866513000000001,10.0164585,9.929250999999999,1.0,,2.9352984,0.19653389999999998,False,,False,19341855042.57133,115906247.44612034,False,0.0,1419843384.735,256729589.80724996,False,,True,True
110038,0.016665,9.997889500000001,9.91112,10.090771,9.997889500000001,1.0,,0.51362085,0.14237843,False,,False,4327917751.206764,115582373.17762871,False,0.0,466755544.00428,92388744.241859,False,,True,True
112065,0.0172285,9.669611,9.566144,9.772072999999999,9.669611,9.0,,0.01788499,0.05057069928037729,False,,True,,21578934.44459655,True,107894672.22298275,,26921532.373546667,True,80764597.12064001,True,True
112068,0.017255,9.674924,9.60322,9.770591,9.674924,1.0,,0.35146838,0.13689145,False,,False,302543027.8139693,55007823.238903515,False,0.0,300043469.673,67476637.15425,False,,True,True
122002,0.017302,9.465688,9.404662,9.551388000000001,9.465688,1.0,,0.48840082,0.11840281,False,,False,2350368442.1995907,124431270.4693901,False,0.0,362867951.9465,77279644.301475,False,,True,True
110040,0.018609999999999998,9.832184,9.743682000000002,9.930893,9.832184,1.0,,0.29594433,0.13229154,False,,False,3621570465.3923593,79770274.56811364,False,0.0,409997485.603188,93978025.722378,False,,True,True
109072,0.01888,9.676524,9.593602,9.770423,9.676524,1.0,,0.57794595,0.14783801,False,,False,4496790711.205592,164116449.3140727,False,0.0,295003155.42961997,61848810.53933999,False,,True,True
111047,0.018473,9.157209,9.099877000000001,9.246314,9.157209,1.0,,0.4760724,0.14445557,False,,False,1808289112.998955,157242531.56512654,False,0.0,392419911.77928,101600893.347219,False,,True,True
110041,0.017305,9.93393,9.861568,10.041708999999999,9.93393,1.0,,3.2487923999999997,0.20279028,False,,False,9847251954.38348,124473690.43462263,False,0.0,1600381041.13548,293845810.11146003,False,,True,True
109077,0.017869,9.504068,9.414353,9.602234,9.504068,1.0,,0.10583921,0.06088422,False,,False,795434986.5021214,117842220.2225365,False,0.0,153712002.81375,41948851.8864375,False,,True,True
124012,0.017712000000000002,9.744797,9.65119,9.840353,9.744797,1.0,,0.16162375,0.12874523,False,,False,941007273.1744602,144770349.7191477,False,0.0,584826524.648288,126601175.1076548,False,,True,True
108093,0.016775,9.9385,9.847555999999999,10.021243,9.9385,1.0,,0.67424375,0.14390537,False,,False,1144859568.302682,130097678.21621385,False,0.0,713244219.734508,131109582.75729601,False,,True,True
112079,0.018623018637299538,9.730027,9.634704,9.821646000000001,9.730027,,xCOLDGASS,0.004154044073566113,0.03379344038373765,False,,True,,,False,,,26550489.817489166,True,79651469.4524675,False,True
114090,0.01757,9.247815,9.180601,9.343797,9.247815,1.0,,0.37002325,0.12299080000000001,False,,False,4958934647.824022,128248309.85751782,False,0.0,264975320.37938964,76389061.06076843,False,,True,True
108094,0.016775,9.678985,9.573231,9.848364,9.678985,1.0,,1.4875541,0.17008159,False,,False,8209163495.443093,104078142.57297108,False,0.0,927157796.4523,168404038.89372,False,,True,True
123006,0.015324,9.844591000000001,9.76638,9.949374,9.844591000000001,1.0,,1.096004,0.13595773,False,,False,2569456044.7536325,272188140.3340713,False,0.0,637872634.2627989,114430589.30293378,False,,True,True
109081,0.015307,9.222721,9.178071000000001,9.272885,9.222721,1.0,,2.4168444,0.16202404,False,,False,6159744091.774566,119501208.12966529,False,0.0,1403036854.0488842,313149203.28241205,False,,True,True
113091,0.017485,9.164159,9.103207000000001,9.253808,9.164159,1.0,,0.20400488,0.11639446,False,,False,4022669100.6668444,141146284.23392436,False,0.0,383181174.005504,113608925.784298,False,,True,True
114096,0.015585436999999999,9.332353,9.232075,9.426909,9.332353,9.0,,0.007017363,0.03213845582533506,False,,True,,20655228.115227915,True,103276140.57613958,,46967377.63138665,True,140902132.89415997,True,True
108101,0.015252468,9.990722,9.888523,10.101502,9.990722,1.0,,0.12295787,0.082733385,False,,False,,42660898.26293159,True,213304491.31465796,,20124352.556127198,True,60373057.6683816,True,True
111054,0.01895,9.146111,9.080108000000001,9.237128,9.146111,1.0,,0.43681747,0.14367972,False,,False,6248829691.486623,132250363.84098673,False,0.0,,128911623.845204,True,386734871.535612,True,True
113098,0.020037,9.857445,9.762236,9.958298,9.857445,9.0,,0.21712267,0.11400530647601978,False,,True,922141903.2186946,92214190.32186946,False,0.0,771342816.9535949,147897547.063005,False,,True,True
108103,0.016863808035850525,9.3337965,9.233527,9.43308,9.3337965,,xCOLDGASS,0.03888114089431368,0.05502871233845561,False,,True,,,False,,,50847942.460838,True,152543827.382514,False,True
123008,0.01957,9.434774,9.346625,9.531514,9.434774,1.0,,0.2315649,0.11603547,False,,False,2394862978.65227,123265006.25416094,False,0.0,418946411.21911204,110490818.2154811,False,,True,True
109088,0.015513999999999998,9.52267,9.453733999999999,9.620305,9.52267,9.0,,0.31449590000000005,0.1131307784168504,False,,True,3101092690.34269,78085067.74244185,False,0.0,189176045.269866,48642722.856589,False,,True,True
111057,0.014637,9.286787,9.209636,9.385091000000001,9.286787,2.0,,0.13201788,0.089333266,False,,False,1104078469.7719204,169093098.9740779,False,0.0,183469630.502256,47001284.927548,False,,True,True
108106,0.01626237854361534,9.848281,9.757639999999999,9.941124,9.848281,,xCOLDGASS,7.617719903272976,0.29436843183084926,False,,False,,,False,,2017710880.03728,349267765.36324203,False,,False,True
109092,0.017952000000000003,9.69856,9.614258,9.795967,9.69856,1.0,,0.40101057,0.14724898,False,,False,1605421378.3439565,133785114.86199637,False,0.0,430188165.12428397,97158155.75032559,False,,True,True
108111,0.015518177,9.953118,9.861182000000001,10.050467999999999,9.953118,6.0,,,,False,,False,,34516757.839804076,True,172583789.1990204,,38865839.01268553,True,116597517.0380566,True,True
112089,0.019413717,9.056561,8.958729,9.151874000000001,9.056561,9.0,,0.013264515,0.03430928060484594,False,,True,,20046104.761557966,True,100230523.80778983,,79984415.18691866,True,239953245.560756,True,True
110054,0.019757,9.753099,9.679967999999999,9.846592,9.753099,1.0,,0.19929713,0.12026873,False,,False,699692830.0753332,71763367.18721367,False,0.0,311768853.14814,67693490.656482,False,,True,True
113100,0.016995316,9.894252999999999,9.804091,9.991978,9.894252999999999,1.0,,0.38571059999999996,0.11464783,False,,False,,46454735.9271421,True,232273679.6357105,828153663.54786,154055819.94543,False,,True,True
123010,0.014713999999999998,9.941844,9.85484,10.040257,9.941844,1.0,,2.4290986,0.1616852,False,,False,6512435151.046105,80400433.96353216,False,0.0,1560059173.22706,267725955.32067,False,,True,True
112090,0.010484,9.98056,9.887671000000001,10.074599000000001,9.98056,1.0,,1.9365093999999998,0.15816608,False,,False,4810618975.881524,46305423.29725531,False,0.0,1828208476.445728,312149937.398949,False,,True,True
108113,0.019894,9.879421,9.791631,9.973396000000001,9.879421,9.0,,0.60051656,0.15418310434317375,False,,True,2909700866.4420714,290970086.6442071,False,0.0,426467435.95417,88230338.7625088,False,,True,True
108114,0.01303087,9.674735,9.578453999999999,9.755730999999999,9.674735,9.0,,0.0014261144,0.03,False,,True,,17825018.76267492,True,89125093.8133746,,24106482.53727173,True,72319447.6118152,True,True
111063,0.014190000000000001,9.613108,9.518391000000001,9.706522999999999,9.613108,1.0,,0.11850131,0.09703545,False,,False,84209843.34927338,28069947.783091128,False,0.0,165566783.96798,35438287.608852,False,,True,True
109097,0.010769862,9.950481,9.858771,10.045213,9.950481,1.0,,,0.05372276,True,0.05372276,False,,27671327.579435624,True,138356637.8971781,84238283.19674002,25678518.673267502,False,,True,True
110055,0.01883,9.096039,9.025984,9.192236,9.096039,2.0,,0.099575944,0.062058832,False,,False,799995378.726576,130611490.40433894,False,0.0,,54157409.27515067,True,162472227.82545203,True,True
122005,0.011982,9.173071,9.086911,9.276488,9.173071,2.0,,0.18194425,0.093083,False,,False,4884665068.373349,53604006.23729327,False,0.0,,28089768.767398335,True,84269306.30219501,True,True
101021,0.018956,9.219521499999999,9.158869000000001,9.308769999999999,9.219521499999999,1.0,,0.27630463,0.10870718,False,,False,1538366074.7364504,165415706.96090865,False,0.0,172574341.399328,55239706.006078,False,,True,True
109100,0.012702,9.507858,9.42334,9.609129,9.507858,1.0,,0.13043869,0.09677359,False,,False,1413620836.3994594,60154078.14465785,False,0.0,157678253.67006722,35348924.1012592,False,,True,True
109101,0.010397,9.008194999999999,8.943747,9.096249,9.008194999999999,1.0,,0.13752554,0.049794298,False,,False,1128576653.8690584,45547936.70323554,False,0.0,49073393.14589799,16767017.220361598,False,,True,True
109102,0.011734999999999999,9.377235,9.301677,9.473139999999999,9.377235,1.0,,0.3803302,0.09384951,False,,False,6205176797.719298,64302350.23543314,False,0.0,402857864.04375,99344770.21719,False,,True,True
110059,0.01891,9.41473,9.320943,9.510817,9.41473,2.0,,0.23495424,0.103120945,False,,False,2864539821.410354,148165852.83157003,False,0.0,139470723.516654,42692537.024701804,False,,True,True
109103,0.018926,9.45266,9.367105,9.545065,9.45266,1.0,,0.13619518,0.10888751599999999,False,,False,725569914.5768291,98941351.98774943,False,0.0,116420815.18828802,37641388.0415664,False,,True,True
111067,0.019637,9.268587,9.196,9.361195,9.268587,1.0,,0.31474456,0.14787029,False,,False,2676888375.25981,124094163.09151438,False,0.0,289413690.232636,66862054.5417375,False,,True,True
109106,0.016261,9.6469345,9.565648,9.751808,9.6469345,1.0,,0.48422098,0.113152295,False,,False,526194910.9973482,61185454.76713351,False,0.0,557312703.016707,108020748.4048044,False,,True,True
114113,0.01715,9.072095,8.979689,9.237739999999999,9.072095,1.0,,0.24372554,0.09547412,False,,False,652219360.8117379,67939516.7512227,False,0.0,107659037.515304,32091108.4393328,False,,True,True
113110,0.018529,9.502761999999999,9.412861999999999,9.601152,9.502761999999999,2.0,,0.09496564,0.07675095,False,,False,917443579.1315701,110725949.20553434,False,0.0,,81640863.64607039,True,244922590.9382112,True,True
114115,0.017544999999999998,9.647295,9.563303,9.737983,9.647295,1.0,,0.32673287,0.11104732,False,,False,2898837498.1995583,170519852.83526814,False,0.0,525815000.99452794,103585230.6966444,False,,True,True
109108,0.010247,9.615812,9.517235000000001,9.709802999999999,9.615812,9.0,,0.077398315,0.07660850362058222,False,,True,354050357.4272394,49173660.753783256,False,0.0,325593052.679123,59755428.84282279,False,,True,True
109109,0.019540000000000002,9.081582000000001,9.023292999999999,9.162336999999999,9.081582000000001,2.0,,0.23784481,0.12342096,False,,False,1351840684.1933346,105338235.13194814,False,0.0,,30696839.48145,True,92090518.44435,True,True
113114,0.015847999999999998,9.032011,8.976223,9.09856,9.032011,1.0,,0.8413318000000001,0.13635516,False,,False,4827627685.1809225,81429864.56931676,False,0.0,523313566.571822,125103126.05145249,False,,True,True
111070,0.012542,9.358546,9.305522,9.43344,9.358546,1.0,,0.9650996999999999,0.13888319,False,,False,11154007206.79251,66000042.64374265,False,0.0,573716128.6331999,123507674.08127998,False,,True,True
101025,0.015456999999999999,9.836675999999999,9.7291765,9.955135,9.836675999999999,1.0,,0.44706902,0.109624565,False,,False,1782983900.1698494,88595473.30036518,False,0.0,612565510.3043339,118368644.36019298,False,,True,True
109112,0.016385314986109734,9.463996,9.346095,9.641147,9.463996,,xCOLDGASS,1.63086487821469,0.15013344356617941,False,,False,,,False,,603061052.4936,134541827.22926,False,,False,True
110063,0.011655,9.173743,9.089641,9.271193499999999,9.173743,1.0,,0.15873347,0.07756137,False,,False,748576011.1025068,38063187.00521221,False,0.0,96485177.887902,23663624.839404,False,,True,True
114117,0.019824,9.215815,9.145285000000001,9.309387,9.215815,2.0,,0.19070265,0.110834025,False,,False,2835476036.429643,126422498.43953824,False,0.0,157113299.207892,50016653.575949,False,,True,True
107026,0.016672,9.369679,9.297961,9.48022,9.369679,1.0,,0.38350707,0.108757354,False,,False,4601409781.071229,141384099.41838974,False,0.0,180323599.38755798,63314816.676567495,False,,True,True
114121,0.01484,9.772960000000001,9.6761265,9.865186999999999,9.772960000000001,1.0,,0.23395938,0.10839906,False,,False,5202171172.677789,91983380.26345795,False,0.0,570928766.11053,111669392.33393401,False,,True,True
113118,0.015961000000000003,9.118616000000001,9.057403,9.199588,9.118616000000001,1.0,,0.23942006,0.12243911,False,,False,861158690.672335,47186777.571086854,False,0.0,115430815.366852,31858231.036457,False,,True,True
112106,0.019283041,9.32598,9.231784,9.418899,9.32598,2.0,,,0.07070208,True,0.07070208,False,,24435993.20329742,True,122179966.0164871,264478721.762772,66052665.937602,False,,True,True
113122,0.016158000000000002,9.890594,9.797277000000001,9.987199,9.890594,1.0,,0.5852894000000001,0.1141734,False,,False,616335395.6942368,84595054.31097369,False,0.0,586699816.9333351,118986331.22366881,False,,True,True
101030,0.017445,9.098988,9.014585,9.195501,9.098988,2.0,,0.0611427,0.05410968,False,,False,590151562.6317165,42153683.04512261,False,0.0,,47368609.46958933,True,142105828.408768,True,True
113124,0.017859,9.408228999999999,9.345596,9.489297,9.408228999999999,1.0,,0.5554473000000001,0.12246715,False,,False,2736819678.2520156,117712674.33342004,False,0.0,301936186.43378997,75814469.250066,False,,True,True
111079,0.013196000000000001,9.882876,9.78595,9.975355,9.882876,6.0,,0.8542761000000001,0.17089025072337782,False,,True,11026325179.38351,64860736.349314764,False,0.0,549083534.9118279,100221949.33784598,False,,True,True
114127,0.017285,9.52891,9.440432000000001,9.62266,9.52891,1.0,,0.085774645,0.07380286,False,,False,648553117.5120442,110392020.00205007,False,0.0,136169320.51481238,34279997.0900692,False,,True,True
108129,0.017485,9.471077000000001,9.407573,9.560752,9.471077000000001,9.0,,0.37964594,0.11776440781977746,False,,True,3302823051.07383,155260912.6573168,False,0.0,326380854.49859005,76864752.00139126,False,,True,True
113128,0.017615974,9.686453,9.590014,9.781275,9.686453,9.0,,0.009735701,0.04253382818680363,False,,True,,24548784.623168167,True,122743923.11584084,,37273217.4222306,True,111819652.2666918,True,True
111086,0.01408,9.643174,9.552567999999999,9.733668,9.643174,1.0,,0.41426137,0.115600556,False,,False,552848750.2606113,36856583.35070742,False,0.0,237796119.51857996,49094889.959814996,False,,True,True
109122,0.019974000000000002,9.758535,9.685092,9.853143,9.758535,9.0,,0.6217054,0.14995257567752143,False,,True,7826614994.019316,183293091.1948318,False,0.0,,42164736.587671,True,126494209.76301299,True,True
124027,0.018246000000000002,9.780994,9.686574,9.869045,9.780994,9.0,,0.51823807,0.14315639524418278,False,,True,5432845877.610314,153470222.53136483,False,0.0,383613165.37039995,108395828.40072,False,,True,True
111088,0.010643999999999999,9.310841,9.203702,9.420819,9.310841,1.0,,0.15781741,0.08299435,False,,False,1463243545.2409837,58317677.52772037,False,0.0,164963146.87142402,36862541.827608004,False,,True,True
111090,0.010173999999999999,9.087952,9.040402,9.148658,9.087952,1.0,,0.25694048,0.10192934,False,,False,2172017474.8563423,43634279.62881044,False,0.0,113301857.486859,32273545.181568,False,,True,True
111091,0.017179,9.700876,9.615696,9.802226,9.700876,1.0,,0.4882433,0.11606504,False,,False,5903140120.968701,54532472.249133505,False,0.0,395303676.32175004,96383190.18615001,False,,True,True
111093,0.019677,9.277242,9.233336999999999,9.336011,9.277242,1.0,,0.546747,0.15489244,False,,False,4663242742.313719,106791818.52626835,False,0.0,,150191680.36740798,True,450575041.102224,True,True
109126,0.013152,9.144584,9.079211,9.235881,9.144584,1.0,,0.1628876,0.088671,False,,False,193303553.24023348,40271573.59171531,False,0.0,128467754.80314139,27186450.754200347,False,,True,True
112112,0.018276,9.915092,9.816637,10.009573,9.915092,9.0,,0.49403059999999993,0.14741848344144484,False,,True,5188662122.73849,200156105.62492692,False,0.0,1071893085.94781,220133158.90776,False,,True,True
108142,0.018993,9.614460000000001,9.544653,9.712992999999999,9.614460000000001,9.0,,0.8857265999999999,0.15945189628356743,False,,True,2789640401.603115,232470033.46692628,False,0.0,268152404.43117917,69100924.63487639,False,,True,True
113136,0.01655,9.779905,9.693505,9.872981,9.779905,1.0,,0.69884515,0.15822336,False,,False,6524390445.92929,1089509860.8736289,False,0.0,556509622.4066731,114893385.29133402,False,,True,True
113137,0.01617,9.150903999999999,9.0761795,9.248142999999999,9.150903999999999,2.0,,0.116276555,0.054477897000000004,False,,False,2033250043.4127405,338875007.2354568,False,0.0,,59880930.51171467,True,179642791.535144,True,True
108144,0.0163688026368618,9.528764,9.431906,9.625332,9.528764,,xCOLDGASS,0.0021263443620836418,0.03,False,,True,,,False,,,30679558.667738665,True,92038676.003216,False,True
101037,0.016355,9.313121,9.250430999999999,9.40651,9.313121,1.0,,0.3188238,0.09878821,False,,False,2351570746.904508,111390193.27442408,False,0.0,246087255.70590478,62865010.01176879,False,,True,True
114136,0.01455,9.244413,9.18668,9.326303999999999,9.244413,1.0,,0.4601512,0.10026784,False,,False,2477272743.1160827,68813131.75322452,False,0.0,222776198.97033602,60149146.805616006,False,,True,True
114137,0.013132,9.07146,8.994161,9.174408999999999,9.07146,1.0,,0.22480947,0.09391039999999999,False,,False,513929874.3105128,48180925.71661057,False,0.0,273607379.54366404,54618113.05329601,False,,True,True
113141,0.013326,9.536124000000001,9.466952000000001,9.629344999999999,9.536124000000001,1.0,,0.38630596,0.10368813,False,,False,958856115.2858928,66128007.95075124,False,0.0,386206057.4971,80006163.47217,False,,True,True
122006,0.016478,9.500008,9.425607000000001,9.593564,9.500008,1.0,,0.40119743,0.10532345,False,,False,4961401035.033741,150726107.39343008,False,0.0,334312547.37816,69573316.52076,False,,True,True
114141,0.014583,9.451613,9.371757,9.602205999999999,9.451613,1.0,,0.90015244,0.13537979,False,,False,5677807199.716193,98744473.0385425,False,0.0,240994129.8995484,64348393.98017341,False,,True,True
108147,0.019787,9.636974,9.572393,9.733135,9.636974,1.0,,0.6163411,0.13496244,False,,False,2087339834.5384655,125960162.42904535,False,0.0,439849394.50276804,97482681.73159201,False,,True,True
124028,0.017649,9.11027,9.043339,9.2056465,9.11027,2.0,,0.13457948,0.05200997,False,,False,2774570101.748149,115008087.11909425,False,0.0,,65952936.838719994,True,197858810.51615998,True,True
108148,0.017292,9.49496,9.41496,9.589780000000001,9.49496,9.0,,0.28474486,0.10869737432158685,False,,True,5358276593.895472,82859947.32828048,False,0.0,131987126.604994,47982223.561615,False,,True,True
114144,0.013512999999999999,9.860128999999999,9.7735405,9.937288,9.860128999999999,9.0,,0.11617355,0.09519773450537512,False,,True,467306479.6792319,84964814.48713307,False,0.0,2123246042.551125,367494547.93146,False,,True,True
112116,0.016325,9.118738,9.057194,9.214088,9.118738,1.0,,1.2538671000000001,0.13631819,False,,False,295969263.287833,49328210.547972165,False,0.0,742586839.8228279,145868344.1267416,False,,True,True
110080,0.014459999999999999,9.198825999999999,9.111862,9.326058999999999,9.198825999999999,1.0,,0.26883337,0.10994124,False,,False,1534327344.398413,87398393.03535263,False,0.0,441143546.265828,93700329.755067,False,,True,True
113150,0.014687,9.927597,9.833706,10.015262,9.927597,1.0,,0.70667785,0.10943143,False,,False,5868050198.360601,100137375.39864507,False,0.0,695005248.0209401,134387665.40803802,False,,True,True
109139,0.01877,9.591507,9.528353,9.665019000000001,9.591507,1.0,,0.8793913000000001,0.15028729,False,,False,8225805122.104763,162244676.964591,False,0.0,424476522.33069205,98184419.4551818,False,,True,True
11834,0.036162,10.709916999999999,10.612923,10.806107,10.709000000000001,9.0,xGASS,0.82985944,0.21717910116693345,False,,True,4295645328.103465,715940888.0172442,False,0.0,,,False,,True,False
11892,0.03573,10.538248,10.446876,10.626610000000001,10.539000000000001,2.0,xGASS,,0.07982571,True,0.07982571,False,,109908174.77152495,True,549540873.8576248,,,False,,True,False
11825,0.042186,10.625204,10.538438000000001,10.7100725,10.625,2.0,xGASS,,0.15414698,True,0.15414698,False,1857601203.9516997,323061078.94812167,False,0.0,,,False,,True,False
11903,0.03733,10.167791000000001,10.071012,10.259754,10.168,9.0,xGASS,0.03640099,0.07790311305193517,False,,True,,102572276.79827318,True,512861383.99136585,,,False,,True,False
124009,0.01817357,9.656278,9.559522,9.748281500000001,9.656278,1.0,xGASS,,0.08693706,True,0.08693706,False,,17989951.630600695,True,89949758.15300347,,,False,,True,False
11910,0.037052,10.279261,10.183852,10.374522,10.279000000000002,2.0,xGASS,0.18695776,0.17065322,False,,False,2816704505.503075,375560600.73374337,False,0.0,,,False,,True,False
11917,0.044594,10.743071,10.650274000000001,10.837172,10.743,1.0,xGASS,1.5123441999999998,0.30697316,False,,False,3870690456.3016276,450080285.61646837,False,0.0,,,False,,True,False
12030,0.037160000000000006,10.652732,10.5623665,10.740675,10.652999999999999,2.0,xGASS,,0.12489497,True,0.12489497,False,,145555960.90736485,True,727779804.5368242,,,False,,True,False
12044,0.040271,10.34705,10.234289,10.518573,10.347000000000001,1.0,xGASS,4.169886,0.32692550000000004,False,,False,8479867961.582651,589903858.197054,False,0.0,,,False,,True,False
124007,0.017706,9.315539999999999,9.249918,9.40515,9.315539999999999,2.0,xGASS,0.18196729999999997,0.06982739999999998,False,,False,3240697360.493669,101271792.51542716,False,0.0,,,False,,True,False
12005,0.0309,10.055793,9.963744,10.144973,10.056000000000001,9.0,xGASS,0.05649263400000001,0.08388944486254525,False,,True,,80729078.59352097,True,403645392.9676049,,,False,,True,False
124001,0.017616,9.950695,9.860503999999999,10.046989,9.950695,1.0,xGASS,1.481257,0.17462213,False,,False,5056100086.387477,100262607.94536075,False,0.0,,,False,,True,False
124025,0.017522,9.010753999999999,8.9636345,9.067406,9.010753999999999,1.0,xGASS,0.34506378,0.08933454,False,,False,3231534451.528,99213777.0205965,False,0.0,,,False,,True,False
12062,0.036445,10.087064999999999,10.000441,10.197693,10.087,9.0,xGASS,0.98986626,0.18927175941225322,False,,True,7149250945.011425,545281851.7381595,False,0.0,,,False,,True,False
3163,0.042253,10.630981,10.537042999999999,10.729378,10.630999999999998,1.0,xGASS,2.6056283,0.33895349999999996,False,,False,3888789315.0150557,567115108.4396957,False,0.0,,,False,,True,False
3157,0.03812,10.571117999999998,10.482975,10.65677,10.571,9.0,xGASS,0.055566597999999995,0.1038082776752356,False,,True,,121627000.25574327,True,608135001.2787163,,,False,,True,False
3151,0.038243,10.400614,10.307811000000001,10.48958,10.4,9.0,xGASS,0.09108577,0.11013000455056624,False,,True,866039522.6429298,133236849.63737382,False,0.0,,,False,,True,False
27181,0.041922,10.595948,10.508242999999998,10.684134,10.595999999999998,1.0,xGASS,1.419728,0.264892,False,,False,3510278253.4083853,718011460.9244424,False,0.0,,,False,,True,False
27219,0.033323,10.212871,10.149844,10.323065,10.213,1.0,xGASS,0.9051790999999999,0.22482766,False,,False,1522472565.566825,253745427.59447086,False,0.0,,,False,,True,False
124016,0.018209,9.862911,9.786391,9.958277,9.862911,1.0,xGASS,0.4849379,0.16024719,False,,False,2965474992.456712,489150514.2196638,False,0.0,,,False,,True,False
27207,0.03925,10.382265,10.301973,10.480433999999999,10.383,1.0,xGASS,2.6342673,0.29543197,False,,False,10306454072.166529,631007392.173461,False,0.0,,,False,,True,False
27204,0.0386,10.263638,10.191549,10.354675,10.263,9.0,xGASS,1.8761970000000001,0.2370758397982649,False,,True,11941159133.97042,746322445.8731513,False,0.0,,,False,,True,False
124002,0.018269,9.249303,9.172431,9.344377,9.249303,1.0,xGASS,0.20942336,0.10323215,False,,False,1030797880.11307,169235472.8543846,False,0.0,,,False,,True,False
3233,0.039274,10.224862,10.129412,10.322854,10.225,1.0,xGASS,2.7073095,0.3067442,False,,False,1965493580.9683697,421177195.92179346,False,0.0,,,False,,True,False
3258,0.03932,10.266416,10.178321,10.353862,10.267000000000001,2.0,xGASS,0.22861688,0.1543289,False,,False,,105689050.35503583,True,528445251.77517915,,,False,,True,False
3305,0.049500999999999996,10.711404,10.620017,10.81268,10.710999999999999,1.0,xGASS,1.7389006999999999,0.35771158,False,,False,14381740429.373243,1438174042.9373243,False,0.0,,,False,,True,False
3301,0.04036,10.923760000000001,10.832921,11.007182,10.924000000000001,2.0,xGASS,,0.150982,True,0.150982,False,,224403690.86039305,True,1122018454.3019652,,,False,,True,False
3321,0.04028,10.853211,10.7601,10.952147,10.853,9.0,xGASS,0.147171,0.1484424691459473,False,,True,,279917464.5145241,True,1399587322.5726206,,,False,,True,False
3284,0.039637,10.600457,10.503461,10.696324,10.600999999999999,1.0,xGASS,1.4900889,0.26247853,False,,False,1643957848.7818553,214429284.62372026,False,0.0,,,False,,True,False
3398,0.038337,11.400128,11.292662,11.431771000000001,11.4,9.0,xGASS,8.490378999999999,0.44564505273222343,False,,True,24634301892.43952,870233490.7655267,False,0.0,,,False,,True,False
3435,0.04136,10.760286,10.66204,10.859347,10.76,9.0,xGASS,0.12007069999999999,0.13623154352929276,False,,True,,177840223.57158962,True,889201117.8579481,,,False,,True,False
3634,0.04533,10.892772,10.800695,10.98113,10.892999999999999,2.0,xGASS,,0.11608809,True,0.11608809,False,,248902922.35427737,True,1244514611.7713869,,,False,,True,False
3666,0.038173,10.248762,10.162339,10.343189,10.248,1.0,xGASS,1.8587169999999997,0.25769287,False,,False,3982718972.1518183,464650546.7510455,False,0.0,,,False,,True,False
3508,0.03646,10.373161999999999,10.279433000000001,10.465917,10.373,9.0,xGASS,0.08926149,0.10834124314278169,False,,True,,93547028.25743963,True,467735141.2871981,,,False,,True,False
101028,0.013675999999999999,9.174895,9.100041000000001,9.318455,9.174895,9.0,xGASS,0.38527378,0.10713331559632648,False,,True,1618180663.8134544,60899272.29405473,False,0.0,,,False,,True,False
3773,0.0362,10.564063,10.468554,10.657803999999999,10.562999999999999,9.0,xGASS,0.07310091,0.11108657864667183,False,,True,,122752401.03295891,True,613762005.1647946,,,False,,True,False
3757,0.037610000000000005,10.524931,10.429934,10.615028,10.524000000000001,9.0,xGASS,0.26908922,0.153351692973646,False,,True,,120789725.87527613,True,603948629.3763807,,,False,,True,False
3777,0.039751,10.262553,10.173888999999999,10.352244,10.262,9.0,xGASS,1.1853338,0.2092159564695073,False,,True,3737795614.6604223,503164794.2812107,False,0.0,,,False,,True,False
101034,0.0197,9.239859,9.138514,9.332846,9.239859,2.0,xGASS,0.23797137,0.08223746,False,,False,2925672226.6587663,160555183.17029816,False,0.0,,,False,,True,False
27260,0.036992000000000004,11.272186999999999,11.186276,11.355233,11.272,1.0,xGASS,3.6667883000000003,0.31301925,False,,False,24520740125.2118,873512370.872685,False,0.0,,,False,,True,False
3792,0.036442,10.807246000000001,10.7174425,10.897889,10.807,1.0,xGASS,0.22156236,0.09449919,False,,False,2968274504.2292647,424039214.889895,False,0.0,,,False,,True,False
27250,0.037986,10.235353,10.154635,10.331548,10.236,1.0,xGASS,2.3692648,0.27533817,False,,False,3812924014.078482,262960276.83299878,False,0.0,,,False,,True,False
27284,0.043983999999999995,10.949757,10.854614,11.042898,10.949000000000002,1.0,xGASS,1.9484363,0.33803484,False,,False,6484567547.768183,701034329.4884522,False,0.0,,,False,,True,False
3851,0.028419999999999997,10.58683,10.493292,10.669814,10.587,2.0,xGASS,,0.06584941,True,0.06584941,False,1478350897.2469435,258711407.01821512,False,0.0,,,False,,True,False
3854,0.02791,10.907989500000001,10.816311,10.990344,10.908,9.0,xGASS,0.18085442,0.15931319976822167,False,,True,,202315890.85198006,True,1011579454.2599003,,,False,,True,False
3859,0.028489999999999998,10.175646,10.081678,10.266225,10.176,9.0,xGASS,0.1481664,0.11509129594105831,False,,True,,87706139.55499738,True,438530697.7749869,,,False,,True,False
3817,0.045018,10.067853999999999,9.998204,10.160528,10.068,9.0,xGASS,0.8893539,0.18264572146676475,False,,True,14854149264.814344,916922794.1243422,False,0.0,,,False,,True,False
4111,0.044131000000000004,10.887175,10.782817,11.002842,10.887,1.0,xGASS,1.4357030000000002,0.27808496,False,,False,5380308819.878696,882017839.3243766,False,0.0,,,False,,True,False
4119,0.04439,11.193749,11.103203,11.272621000000001,11.194,2.0,xGASS,,0.17992066,True,0.17992066,False,,448776384.7565541,True,2243881923.7827706,,,False,,True,False
101031,0.017465,9.168445,9.100913,9.266239,9.168445,2.0,xGASS,0.15400504,0.08786869,False,,False,1211130331.9336123,98580375.85506147,False,0.0,,,False,,True,False
101012,0.017374054,9.825233,9.728303,9.913829,9.825233,9.0,xGASS,0.027363147999999997,0.06162234273551731,False,,True,,27671327.579435624,True,138356637.8971781,,,False,,True,False
4074,0.02622,11.168549,11.100097,11.251874,11.168,9.0,xGASS,0.06374068599999999,0.13790466891291048,False,,True,,179899516.3060073,True,899497581.5300364,,,False,,True,False
101024,0.01663708,9.283837,9.184961,9.371243,9.283837,9.0,xGASS,0.06665611,0.06383152115296703,False,,True,,21529304.2725967,True,107646521.3629835,,,False,,True,False
101016,0.017242,9.716372999999999,9.625753,9.79848,9.716372999999999,2.0,xGASS,,0.058035857999999996,True,0.058035857999999996,False,549263719.9818652,41194778.99863988,False,0.0,,,False,,True,False
101019,0.017055131,9.062301,8.962634,9.154539999999999,9.062301,9.0,xGASS,0.09166713,0.06460885237172638,False,,True,,18622157.50935658,True,93110787.54678291,,,False,,True,False
101022,0.015366999999999999,10.04123,9.955592999999999,10.12755,10.04123,1.0,xGASS,0.49768108,0.10826877,False,,False,1116674175.2633128,175164576.5118922,False,0.0,,,False,,True,False
101011,0.016660709,9.9475155,9.856273,10.032561999999999,9.9475155,9.0,xGASS,0.012510424,0.05208447077607978,False,,True,,36226801.85239197,True,181134009.26195988,,,False,,True,False
4065,0.048960000000000004,10.165767,10.068017999999999,10.257750999999999,10.166,9.0,xGASS,0.089176506,0.09967010874435098,False,,True,,156325560.91766554,True,781627804.5883276,,,False,,True,False
101017,0.015648764,9.351511,9.252912,9.441754,9.351511,9.0,xGASS,0.008563466,0.03454425423978495,False,,True,,17743120.240759198,True,88715601.20379598,,,False,,True,False
101008,0.017032785,9.340675,9.239402,9.439903999999999,9.340675,9.0,xGASS,0.015418026999999999,0.04130633957421701,False,,True,,20702843.333586905,True,103514216.66793452,,,False,,True,False
101010,0.016072101999999998,9.169858,9.07812,9.262792999999999,9.169858,2.0,xGASS,,0.05516092,True,0.05516092,False,,22132475.679553352,True,110662378.39776675,,,False,,True,False
4203,0.033997,10.180896,10.091814999999999,10.276569,10.181000000000001,1.0,xGASS,0.3618225,0.18316951,False,,False,3432267814.0288134,316824721.29496735,False,0.0,,,False,,True,False
101001,0.017372,9.084109,8.998892,9.183747,9.084109,2.0,xGASS,,0.08232916,True,0.08232916,False,1532946407.6856854,97551135.03454362,False,0.0,,,False,,True,False
101018,0.016531,9.249792,9.165032,9.347228,9.249792,9.0,xGASS,0.0815811,0.06710738353158416,False,,True,88480841.48243327,25280240.42355236,False,0.0,,,False,,True,False
4165,0.044554,10.833014,10.7451515,10.917268,10.833,2.0,xGASS,,0.11959927,True,0.11959927,False,2246466282.239748,359434605.1583597,False,0.0,,,False,,True,False
4163,0.026201,10.219911999999999,10.130778,10.311972,10.22,1.0,xGASS,0.65883136,0.17317006,False,,False,4050335497.083821,282581546.30817354,False,0.0,,,False,,True,False
101026,0.016978,9.208248,9.136256,9.303111999999999,9.208248,9.0,xGASS,0.23036201,0.09192627669610554,False,,True,6287617995.17867,106569796.52845204,False,0.0,,,False,,True,False
4145,0.031855,10.3031845,10.20945,10.395341,10.302999999999999,1.0,xGASS,12.111521,0.37974152,False,,False,2598707880.805605,278432987.22917193,False,0.0,,,False,,True,False
4134,0.044483999999999996,10.640716000000001,10.554691,10.733388,10.640999999999998,1.0,xGASS,2.6163988,0.36442426,False,,False,3672923236.5046444,447917467.8664201,False,0.0,,,False,,True,False
4136,0.032649,10.853469,10.772121,10.933278,10.853,2.0,xGASS,,0.121019565,True,0.121019565,False,974644694.4059387,194928938.88118774,False,0.0,,,False,,True,False
3918,0.032758999999999996,10.374934,10.282805999999999,10.457184,10.375,2.0,xGASS,,0.052687787,True,0.052687787,False,588705366.0994096,98117561.01656826,False,0.0,,,False,,True,False
4130,0.04475,10.808537,10.71625,10.895064,10.809000000000001,2.0,xGASS,,0.16683935,True,0.16683935,False,,203718277.61082298,True,1018591388.0541148,,,False,,True,False
4132,0.044231,10.822641,10.721597000000001,10.924717,10.823,1.0,xGASS,4.231057,0.33182082,False,,False,5758493495.358095,531553245.72536254,False,0.0,,,False,,True,False
3917,0.044456999999999997,10.946732,10.855437,11.036228,10.947000000000001,1.0,xGASS,0.44576195,0.13636585,False,,False,805297178.0372401,357909856.9054401,False,0.0,,,False,,True,False
101033,0.015377000000000002,9.786661,9.699365,9.879368,9.786661,1.0,xGASS,0.20933463,0.0817257,False,,False,3343356071.3751097,98656408.66352783,False,0.0,,,False,,True,False
3936,0.044144,10.117617,10.015409,10.241062,10.117,9.0,xGASS,1.8257995999999999,0.22642231840311242,False,,True,2647574834.411337,441262472.40188956,False,0.0,,,False,,True,False
102001,0.015207,9.0092125,8.922592,9.106589,9.0092125,2.0,xGASS,0.09796253,0.06748409,False,,False,4214680348.1243978,96519397.28529155,False,0.0,,,False,,True,False
3957,0.03255,10.138546,10.045372,10.228863,10.138,9.0,xGASS,0.05068184,0.08429350086962269,False,,True,,93117218.70459163,True,465586093.52295816,,,False,,True,False
3960,0.032172000000000006,10.029416000000001,9.945115,10.121069,10.029,9.0,xGASS,0.54159594,0.15699142479772388,False,,True,2887010283.7366643,331296262.0681418,False,0.0,,,False,,True,False
3956,0.03269,10.590648,10.503216,10.677289,10.591,2.0,xGASS,,0.11202161,True,0.11202161,False,,117227632.90280545,True,586138164.5140272,,,False,,True,False
3966,0.031305,10.530786500000001,10.437242999999999,10.605919,10.530999999999999,2.0,xGASS,,0.07220554,True,0.07220554,False,806851886.29497,179300419.17666,False,0.0,,,False,,True,False
3972,0.04288,11.146877,11.056614,11.230511,11.147,2.0,xGASS,,0.15818018,True,0.15818018,False,,386393663.40338445,True,1931968317.0169222,,,False,,True,False
3971,0.04267,10.433074000000001,10.343295,10.532636,10.433,1.0,xGASS,1.0139178,0.24407561,False,,False,5615967426.7834215,743289806.4860411,False,0.0,,,False,,True,False
4014,0.04824,10.981489,10.88805,11.065888000000001,10.981,9.0,xGASS,0.02915359,0.10581779848211943,False,,True,,284465757.4245631,True,1422328787.1228156,,,False,,True,False
4008,0.034677,10.484743,10.384584,10.5839205,10.485999999999999,1.0,xGASS,0.6001227,0.18284366,False,,False,8511978049.823076,439327899.3457072,False,0.0,,,False,,True,False
3987,0.041602,10.803626,10.713712,10.887095,10.804,2.0,xGASS,,0.13920613,True,0.13920613,False,2043368442.9416223,314364375.8371727,False,0.0,,,False,,True,False
4056,0.037049,10.419868,10.327817999999999,10.502984,10.42,9.0,xGASS,0.33542472,0.15666958084439278,False,,True,500667534.34733206,125166883.58683302,False,0.0,,,False,,True,False
3980,0.04075,10.946918,10.852813000000001,11.026053,10.948,2.0,xGASS,,0.15146568,True,0.15146568,False,,254114821.04170784,True,1270574105.2085392,,,False,,True,False
12069,0.038926999999999996,11.13229,11.041389,11.229689,11.13,1.0,xGASS,4.0943584,0.32085767,False,,False,10347358398.340935,620841503.900456,False,0.0,,,False,,True,False
14260,0.04312,11.056225,10.962564,11.150463,11.056,2.0,xGASS,,0.20131767,True,0.20131767,False,,389968919.9516083,True,1949844599.7580414,,,False,,True,False
14017,0.039560000000000005,10.916926,10.820476,10.999877,10.917,9.0,xGASS,0.24793714,0.17251853134318318,False,,True,,269792576.51833117,True,1348962882.591656,,,False,,True,False
21842,0.045075,11.057132000000001,10.968579,11.135005,11.058,2.0,xGASS,,0.12393672,True,0.12393672,False,5055528247.51283,827268258.6839175,False,0.0,,,False,,True,False
107019,0.015537,9.163729,9.074394,9.260194,9.163729,9.0,xGASS,0.059617404000000006,0.05859407713373419,False,,True,246127260.21749064,44750410.94863466,False,0.0,,,False,,True,False
36125,0.047596,10.914536,10.822805,11.002417,10.914000000000001,9.0,xGASS,1.1350857,0.24911571616271502,False,,True,26177031864.111378,1227048368.6302207,False,0.0,,,False,,True,False
17029,0.045668,11.086041999999999,11.002409,11.189413,11.085999999999999,1.0,xGASS,1.9209126,0.36203015,False,,False,21026512558.8348,1225760821.8154817,False,0.0,,,False,,True,False
51334,0.029414,10.104706,10.011013,10.207061,10.105,1.0,xGASS,0.80511683,0.21927728,False,,False,3879654921.8598447,435471470.821003,False,0.0,,,False,,True,False
107005,0.015366999999999999,9.793026,9.704947,9.889776,9.793026,1.0,xGASS,0.8893723,0.13567422,False,,False,2277139494.6545987,142321218.41591242,False,0.0,,,False,,True,False
51351,0.02928,11.007204,10.915662,11.106029,11.007,9.0,xGASS,2.1032572,0.29622357520127063,False,,True,5138980705.820333,470746324.1972823,False,0.0,,,False,,True,False
51462,0.03569,11.0960045,11.004153,11.183782,11.097000000000001,9.0,xGASS,0.09589912,0.1472144717026679,False,,True,,385504982.6381873,True,1927524913.1909366,,,False,,True,False
51390,0.045718,11.168749,11.077555,11.251424,11.169,9.0,xGASS,0.894424,0.25356639116428187,False,,True,29197543388.506023,1228375611.8141694,False,0.0,,,False,,True,False
19132,0.034980000000000004,10.346347,10.255467999999999,10.426900999999999,10.345999999999998,9.0,xGASS,0.033944774,0.08273192313156395,False,,True,,118858431.7231143,True,594292158.6155715,,,False,,True,False
108143,0.015754,9.130606,9.047775999999999,9.234456,9.130606,2.0,xGASS,0.121990696,0.08740281,False,,False,298931825.9925083,45989511.69115512,False,0.0,,,False,,True,False
108136,0.013696000000000002,9.475817999999999,9.384872,9.569217,9.475817999999999,1.0,xGASS,0.10982838,0.08960204599999999,False,,False,244300450.39181888,34900064.34168841,False,0.0,,,False,,True,False
108065,0.016127416999999998,10.099566000000001,10.001593,10.194455,10.099566000000001,1.0,xGASS,0.27128094,0.12097113,False,,False,,56367658.625288986,True,281838293.12644494,,,False,,True,False
108145,0.013736000000000002,9.159139999999999,9.06557,9.239139,9.159139999999999,6.0,xGASS,0.07410989999999999,0.06272050367288987,False,,True,87753618.28448904,26326085.485346705,False,0.0,,,False,,True,False
108022,0.016006261,10.045741,9.953619999999999,10.131561,10.045741,6.0,xGASS,,,False,,False,,54079167.28217693,True,270395836.4108846,,,False,,True,False
108052,0.01449115,9.600313,9.503183,9.692378,9.600313,9.0,xGASS,0.092806615,0.08041099240384576,False,,True,,18794466.21129275,True,93972331.05646375,,,False,,True,False
108078,0.015277,9.011273,8.923032000000001,9.110978999999999,9.011273,2.0,xGASS,,0.043879334000000006,True,0.043879334000000006,False,194793191.84513026,43287375.96558451,False,0.0,,,False,,True,False
108013,0.01593705,10.089182000000001,9.996914,10.174918,10.089182000000001,2.0,xGASS,,0.034320313,True,0.034320313,False,,49662662.10591136,True,248313310.52955678,,,False,,True,False
108150,0.015898,9.001083,8.927897,9.115254,9.001083,1.0,xGASS,0.14248407,0.07053797,False,,False,959826716.5157516,70231223.15968914,False,0.0,,,False,,True,False
108116,0.014534288999999999,9.369645,9.286076,9.468961,9.369645,1.0,xGASS,0.163894,0.11239913,False,,False,,21282860.364486374,True,106414301.82243186,,,False,,True,False
108132,0.015371000000000001,9.270569,9.196672,9.364908999999999,9.270569,9.0,xGASS,0.30876407,0.10313328318280746,False,,True,1051526385.3216733,153347597.8594107,False,0.0,,,False,,True,False
108084,0.016561000000000003,9.755807,9.65985,9.905702999999999,9.755807,9.0,xGASS,1.1109856000000002,0.177766175950867,False,,True,8410347912.007067,126852909.68336451,False,0.0,,,False,,True,False
108119,0.015734,9.088653,9.018998,9.192231,9.088653,1.0,xGASS,0.29256806,0.09996909,False,,False,6043981608.495691,103217902.23237424,False,0.0,,,False,,True,False
14247,0.03304,11.136925,11.042575,11.2186,11.137,2.0,xGASS,0.6901232,0.22826803,False,,False,4640475704.3814945,648668646.8490261,False,0.0,,,False,,True,False
108011,0.015441,9.042074000000001,8.958113,9.145775,9.042074000000001,1.0,xGASS,0.21582283,0.1052114,False,,False,375763489.92320365,33155602.052047376,False,0.0,,,False,,True,False
108090,0.01494,9.823525,9.734001,9.919037,9.823525,1.0,xGASS,0.30205375,0.115818165,False,,False,3283023009.6364675,93208855.16318046,False,0.0,,,False,,True,False
108112,0.016141,9.986474000000001,9.899349,10.078327,9.986474000000001,1.0,xGASS,0.6559991999999999,0.14454406,False,,False,3340618650.318243,108539956.14752413,False,0.0,,,False,,True,False
108014,0.013923,10.088875999999999,9.995066,10.182867,10.088875999999999,9.0,xGASS,1.106177,0.19534375918526145,False,,True,5110141934.190135,90125960.03862673,False,0.0,,,False,,True,False
108125,0.013886,9.427691000000001,9.345816000000001,9.529653999999999,9.427691000000001,9.0,xGASS,0.32944238,0.11107959915726955,False,,True,10112985305.787773,89654125.05131006,False,0.0,,,False,,True,False
108049,0.014519999999999998,9.414597,9.332048,9.517509,9.414597,1.0,xGASS,0.24954325,0.08819714,False,,False,548269694.3527805,68533711.79409756,False,0.0,,,False,,True,False
19274,0.04527,11.318992999999999,11.234271000000001,11.421384,11.32,2.0,xGASS,1.787475,0.30422038,False,,False,,590241845.333278,True,2951209226.66639,,,False,,True,False
108046,0.014447,9.622297999999999,9.523205,9.722726,9.622297999999999,1.0,xGASS,0.19719376,0.12183393,False,,False,688254686.3432614,96937279.76665653,False,0.0,,,False,,True,False
108044,0.01898,9.037071000000001,8.947266,9.126513000000001,9.037071000000001,1.0,xGASS,,0.09271375,True,0.09271375,False,978379434.0291706,116078915.90176602,False,0.0,,,False,,True,False
108007,0.01487,9.516364,9.441939999999999,9.612796000000001,9.516364,1.0,xGASS,0.30375785,0.12474982400000001,False,,False,1005591029.280786,133394728.37398182,False,0.0,,,False,,True,False
108058,0.019781523999999998,10.120649,10.033871000000001,10.216357,10.120649,1.0,xGASS,0.33671436,0.1387624,False,,False,,54831483.438557506,True,274157417.1927875,,,False,,True,False
108097,0.014159999999999999,9.344268,9.252823,9.442571000000001,9.344268,2.0,xGASS,,0.07178093,True,0.07178093,False,139765189.7088288,27953037.94176576,False,0.0,,,False,,True,False
108055,0.013824495,10.037925,9.947033,10.122981,10.037925,2.0,xGASS,,0.04432427,True,0.04432427,False,,43957197.45569655,True,219785987.27848276,,,False,,True,False
108053,0.012915095,9.459672,9.36031,9.549533,9.459672,9.0,xGASS,0.0039486573,0.03,False,,True,,23282520.588209864,True,116412602.94104932,,,False,,True,False
108024,0.015481,9.451381,9.353613000000001,9.54729,9.451381,9.0,xGASS,0.017671043,0.0454343010152573,False,,True,2521590047.27248,188841545.39045006,False,0.0,,,False,,True,False
108061,0.013620749,10.172151,10.079594,10.259965,10.172151,2.0,xGASS,,0.06815612,True,0.06815612,False,,44466197.8130282,True,222330989.065141,,,False,,True,False
51899,0.039004000000000004,10.009455,9.918548,10.103247,10.009,9.0,xGASS,0.49123177,0.15174309443068862,False,,True,7479096349.4633665,623258029.1219472,False,0.0,,,False,,True,False
108088,0.015156999999999999,9.511553999999999,9.422733000000001,9.601956,9.511553999999999,9.0,xGASS,0.16273256,0.09214427398578184,False,,True,1108122110.3982582,95895182.6306185,False,0.0,,,False,,True,False
16479,0.046830000000000004,11.037996000000001,10.946828,11.127810499999999,11.038,1.0,xGASS,0.9366597,0.28224412,False,,False,22773227077.893784,1485210461.6017685,False,0.0,,,False,,True,False
52045,0.041499,10.174306,10.095664999999999,10.265206,10.174,1.0,xGASS,1.9563462999999999,0.33109325,False,,False,6335047392.072906,625683693.0442375,False,0.0,,,False,,True,False
108140,0.018499,9.014456,8.940689,9.110978999999999,9.014456,2.0,xGASS,0.06901304400000001,0.060976326,False,,False,1340258048.2653842,157677417.4429864,False,0.0,,,False,,True,False
108133,0.017215,9.765596,9.688775,9.862094,9.765596,1.0,xGASS,0.71332216,0.13304801,False,,False,1738547139.6447756,109514780.4500646,False,0.0,,,False,,True,False
108017,0.018609999999999998,9.912443,9.815797,10.005873,9.912443,2.0,xGASS,,0.07300796,True,0.07300796,False,1084875734.1263456,95724329.48173636,False,0.0,,,False,,True,False
109129,0.01951,9.229953,9.156725999999999,9.3249855,9.229953,1.0,xGASS,0.27503443,0.14787082,False,,False,2485501962.8338027,192538884.44487205,False,0.0,,,False,,True,False
109023,0.019163,10.1198,10.025342,10.212954,10.1198,1.0,xGASS,0.70354295,0.13484997,False,,False,10392236585.361961,152081511.00529698,False,0.0,,,False,,True,False
109123,0.016585,9.370475,9.311043,9.4568615,9.370475,9.0,xGASS,0.6928871999999999,0.13736815378034228,False,,True,8726937789.399652,127214836.58016987,False,0.0,,,False,,True,False
20026,0.04571,10.461310000000001,10.365279,10.557022,10.462,9.0,xGASS,0.012057505,0.06634908751046073,False,,True,,179899516.3060073,True,899497581.5300364,,,False,,True,False
109083,0.018246000000000002,9.810083,9.72079,9.9093685,9.810083,1.0,xGASS,0.5000337,0.13049838,False,,False,736657068.1505511,107429155.77195539,False,0.0,,,False,,True,False
109009,0.018293,9.375553,9.266172000000001,9.524149000000001,9.375553,9.0,xGASS,0.19432734,0.09255903353282668,False,,True,509017248.67335576,92548590.66788286,False,0.0,,,False,,True,False
109134,0.016685,9.430802,9.339557000000001,9.533819,9.430802,1.0,xGASS,0.22612187,0.116017915,False,,False,527785742.0428309,90109760.8365809,False,0.0,,,False,,True,False
109076,0.017572,9.718135,9.619163,9.814457,9.718135,9.0,xGASS,0.41677898,0.13152428835259408,False,,True,8437776288.196071,156783005.35499457,False,0.0,,,False,,True,False
16753,0.03352,10.288506,10.196385000000001,10.378803,10.288,1.0,xGASS,1.493034,0.259916,False,,False,410766389.5523185,102691597.38807963,False,0.0,,,False,,True,False
25851,0.048587,10.8042965,10.705753999999999,10.912783000000001,10.802999999999999,1.0,xGASS,2.174323,0.39724466,False,,False,16838585246.283922,1172306567.7792604,False,0.0,,,False,,True,False
109036,0.011621062,10.112569,10.014992999999999,10.206536,10.112569,9.0,xGASS,0.4518129,0.15328212114903134,False,,True,,30692339.65598588,True,153461698.2799294,,,False,,True,False
109039,0.014453,9.128614,9.066685000000001,9.221685,9.128614,1.0,xGASS,0.18527323,0.108014435,False,,False,4064998352.6128716,116420000.5521586,False,0.0,,,False,,True,False
19672,0.045872,10.7265215,10.636889,10.821384,10.725999999999999,1.0,xGASS,6.996085000000001,0.36727709999999997,False,,False,12744895573.006405,1521778575.8813617,False,0.0,,,False,,True,False
14727,0.033882999999999996,10.680891,10.584238000000001,10.775901,10.681,9.0,xGASS,0.560775,0.19499830452279807,False,,True,21453627248.715683,576992419.8921088,False,0.0,,,False,,True,False
109074,0.018443,9.88976,9.806718,9.983252,9.88976,1.0,xGASS,0.64506066,0.16084129999999996,False,,False,2445166758.641261,94044875.33235618,False,0.0,,,False,,True,False
109099,0.017172,9.018042999999999,8.930811,9.108689,9.018042999999999,2.0,xGASS,,0.04021774,True,0.04021774,False,136221975.26201436,27244395.052402873,False,0.0,,,False,,True,False
109116,0.017679,9.560399,9.484293,9.658478,9.560399,1.0,xGASS,0.59697926,0.11627226,False,,False,1774161230.0062165,86544450.24420568,False,0.0,,,False,,True,False
109020,0.011491,9.539716,9.434861,9.632533,9.539716,9.0,xGASS,0.11514309,0.08381369400713613,False,,True,437969794.46013176,67854475.19804859,False,0.0,,,False,,True,False
109090,0.010690999999999999,9.426019,9.3340845,9.520049,9.426019,1.0,xGASS,,0.06308605,True,0.06308605,False,566891486.3432442,42784263.120244846,False,0.0,,,False,,True,False
33019,0.0484,11.15046,11.055508,11.248393,11.151,9.0,xGASS,0.2005171,0.17843380059566827,False,,True,,434540235.77274865,True,2172701178.8637433,,,False,,True,False
109089,0.012619,9.870778999999999,9.818610000000001,9.926519,9.870778999999999,9.0,xGASS,0.16893472,0.10653154454427714,False,,True,3087772355.936374,81647826.71947144,False,0.0,,,False,,True,False
109064,0.010794133999999999,9.458057,9.361141,9.544891,9.458057,9.0,xGASS,0.0031201553000000004,0.03,False,,True,,19589799.708174,True,97948998.54087001,,,False,,True,False
32937,0.025831,10.449077,10.357836,10.543675,10.449000000000002,1.0,xGASS,1.2039255,0.18956333,False,,False,2502032510.5156207,335638507.5081931,False,0.0,,,False,,True,False
109082,0.019834,9.68895,9.597951,9.785796000000001,9.68895,9.0,xGASS,0.15485792,0.09701812995810725,False,,True,6309301459.152967,162704049.0899046,False,0.0,,,False,,True,False
32907,0.034934,10.467444,10.371473,10.572018,10.467,1.0,xGASS,0.859467,0.2309995,False,,False,2340416232.6803036,390069372.113384,False,0.0,,,False,,True,False
109118,0.018169,9.984833,9.890509,10.077005999999999,9.984833,1.0,xGASS,0.35546,0.11603191,False,,False,4094197577.730955,152200653.44724742,False,0.0,,,False,,True,False
53269,0.04576,10.980147,10.906002,11.061306,10.98,2.0,xGASS,,0.09238534,True,0.09238534,False,,282507508.9245511,True,1412537544.6227555,,,False,,True,False
109127,0.019677,9.088217,8.993735000000001,9.185922999999999,9.088217,9.0,xGASS,0.10868947,0.06899511284763755,False,,True,1584078641.4729807,284778182.7367156,False,0.0,,,False,,True,False
20144,0.049618,10.064971,9.978836,10.159545,10.065,9.0,xGASS,0.76449025,0.17490593030339963,False,,True,2334209992.894207,444611427.2179442,False,0.0,,,False,,True,False
33214,0.027319,10.344365,10.250127,10.432039,10.344000000000001,2.0,xGASS,,0.07352038,True,0.07352038,False,546336456.1611179,170730142.55034935,False,0.0,,,False,,True,False
20149,0.04938,10.905753,10.811302,10.999492,10.905999999999999,1.0,xGASS,1.4776638000000002,0.38286754,False,,False,,277990526.24266994,True,1389952631.2133498,,,False,,True,False
109070,0.018633,9.666807,9.580855999999999,9.755609,9.666807,9.0,xGASS,0.20002542,0.10385472194165438,False,,True,3198558421.935243,159927921.09676215,False,0.0,,,False,,True,False
55745,0.027813,10.915811,10.8213,11.008027,10.915999999999999,9.0,xGASS,3.7390627999999997,0.3325509115290764,False,,True,884875891.1835581,283160285.1787386,False,0.0,,,False,,True,False
55711,0.04772,10.832691,10.742158,10.923395,10.833,1.0,xGASS,4.795439,0.44024947,False,,False,30631432087.681465,1336270527.3149633,False,0.0,,,False,,True,False
109073,0.010944,9.917467,9.826636,9.999103,9.917467,9.0,xGASS,0.008950706,0.04661711378553532,False,,True,380891332.9678811,56013431.318806045,False,0.0,,,False,,True,False
109065,0.017939,9.5456,9.464284,9.68133,9.5456,1.0,xGASS,1.0846536,0.18722239999999998,False,,False,4319566342.736535,163282576.52955973,False,0.0,,,False,,True,False
109075,0.019516625,9.7702,9.669124,9.862996,9.7702,9.0,xGASS,0.036287155,0.06529867772796437,False,,True,,25705733.198872305,True,128528665.99436153,,,False,,True,False
109128,0.01975,10.113643,10.025744,10.208821,10.113643,1.0,xGASS,1.0788056000000001,0.19644687,False,,False,7440276508.808366,143427017.03726968,False,0.0,,,False,,True,False
33469,0.027030000000000002,10.610083,10.518686,10.698258000000001,10.610999999999999,1.0,xGASS,0.37874752,0.17855531,False,,False,,148946394.78119776,True,744731973.9059888,,,False,,True,False
109120,0.013046,9.120564,9.026864,9.240623,9.120564,1.0,xGASS,0.10361788,0.08079460000000001,False,,False,546940035.0800457,79266671.75073127,False,0.0,,,False,,True,False
18707,0.040481,10.571567,10.481892,10.664166999999999,10.572000000000001,1.0,xGASS,1.3610405,0.25286004,False,,False,5512572851.529842,670448049.5103862,False,0.0,,,False,,True,False
20305,0.03032,10.30124,10.20396,10.400932000000001,10.300999999999998,1.0,xGASS,0.3442083,0.20791209,False,,False,,91417637.92297503,True,457088189.6148752,,,False,,True,False
20371,0.03986,11.23907,11.14677,11.315012,11.239,2.0,xGASS,,0.18286276,True,0.18286276,False,,489812648.36894834,True,2449063241.844742,,,False,,True,False
20376,0.040141,10.538634,10.446128999999999,10.61945,10.539000000000001,9.0,xGASS,0.057899612999999996,0.10349049801881578,False,,True,439629669.9243365,146543223.30811217,False,0.0,,,False,,True,False
20445,0.039689999999999996,10.711932000000001,10.619821,10.799957000000001,10.712,2.0,xGASS,,0.12408263,True,0.12408263,False,,172198750.43692034,True,860993752.1846017,,,False,,True,False
109080,0.01987,9.52253,9.452649000000001,9.632705,9.52253,1.0,xGASS,0.48721763,0.15942411,False,,False,7638048352.076622,163283693.98738623,False,0.0,,,False,,True,False
109094,0.017052,9.255907,9.194405,9.345502,9.255907,1.0,xGASS,0.2573607,0.12240427,False,,False,940495190.1514986,107485164.5887427,False,0.0,,,False,,True,False
26017,0.04158,10.709766,10.615921,10.809459,10.71,9.0,xGASS,1.3631155000000001,0.24602023889681626,False,,True,,164070308.86596352,True,820351544.3298177,,,False,,True,False
109079,0.014490000000000001,9.207758,9.119121,9.320879,9.207758,1.0,xGASS,0.18720314,0.10314818,False,,False,536288058.549155,87756227.762589,False,0.0,,,False,,True,False
20448,0.027312,10.0651,9.975841,10.157964999999999,10.065,2.0,xGASS,0.24323592,0.13276169,False,,False,2423122270.3317146,204770896.08437026,False,0.0,,,False,,True,False
109035,0.01799043,10.090532000000001,9.998168,10.175705,10.090532000000001,2.0,xGASS,,0.067714795,True,0.067714795,False,,52848175.146439,True,264240875.73219502,,,False,,True,False
109034,0.017889,9.217082000000001,9.119833,9.30494,9.217082000000001,9.0,xGASS,0.033040352,0.04963727224934681,False,,True,206677656.65664202,29525379.52237743,False,0.0,,,False,,True,False
109135,0.017412,9.126222,9.046782,9.224766,9.126222,2.0,xGASS,,0.068250105,True,0.068250105,False,419970772.9456508,83994154.58913016,False,0.0,,,False,,True,False
109132,0.018435976,9.020963,8.92797,9.121248,9.020963,9.0,xGASS,0.07061494,0.05833970535127242,False,,True,,21479788.246824924,True,107398941.23412462,,,False,,True,False
18755,0.04888,11.306572000000001,11.21488,11.3814,11.307,2.0,xGASS,,0.20383278,True,0.20383278,False,,746500315.5914428,True,3732501577.957214,,,False,,True,False
110010,0.013500638999999998,9.662399,9.557155,9.761575,9.662399,9.0,xGASS,0.07508300000000001,0.07737115034494389,False,,True,,19055923.280473042,True,95279616.40236521,,,False,,True,False
14863,0.04891,11.385752,11.310761,11.45839,11.386,1.0,xGASS,0.31843615,0.21690473,False,,False,,783483754.2155662,True,3917418771.077831,,,False,,True,False
33777,0.0477,10.0967865,10.005767,10.181803,10.097000000000001,9.0,xGASS,0.07993915,0.09403645937880989,False,,True,,164448529.98941392,True,822242649.9470695,,,False,,True,False
110082,0.013583000000000001,9.055403,8.987294,9.14809,9.055403,1.0,xGASS,0.08944389,0.048319545,False,,False,3304666990.1839623,68668404.99083558,False,0.0,,,False,,True,False
18830,0.032102,10.274388,10.178453,10.361576,10.275,9.0,xGASS,0.17574613,0.12512628131305198,False,,True,1272336925.0740862,235617949.08779374,False,0.0,,,False,,True,False
8634,0.046468999999999996,10.130158,10.037336999999999,10.21815,10.13,9.0,xGASS,0.07015182,0.09192507208263455,False,,True,2926048565.9148703,390139808.7886494,False,0.0,,,False,,True,False
110036,0.014263,9.076042,9.003686,9.16845,9.076042,1.0,xGASS,0.18489492,0.042038698,False,,False,2882800875.491338,66162643.04406351,False,0.0,,,False,,True,False
110069,0.012198,9.044133,8.988808,9.119258,9.044133,9.0,xGASS,0.40289983,0.1040555715160186,False,,True,5025497736.871637,55530361.73338825,False,0.0,,,False,,True,False
110058,0.018326,9.053139999999999,8.993249,9.132033,9.053139999999999,2.0,xGASS,0.15553062,0.09155102,False,,False,2244522220.321783,92876781.53055653,False,0.0,,,False,,True,False
110037,0.012445,10.167016,10.045581,10.274212,10.167016,9.0,xGASS,2.2690754,0.24357634306212142,False,,True,9734889391.939884,86660736.42676455,False,0.0,,,False,,True,False
110068,0.018323,9.632317,9.552928,9.725543,9.632317,2.0,xGASS,0.21791881,0.107198186,False,,False,2522341404.743749,170219358.6023389,False,0.0,,,False,,True,False
110047,0.018107086,9.266663000000001,9.178958,9.354398,9.266663000000001,9.0,xGASS,0.05252266,0.058771602704387124,False,,True,,18536596.467587005,True,92682982.33793503,,,False,,True,False
18875,0.04512,11.109405,11.017380000000001,11.194141,11.11,9.0,xGASS,0.40384585,0.20696783103029326,False,,True,,416898176.6194569,True,2084490883.0972843,,,False,,True,False
18872,0.04513,11.131634,11.039338,11.217278,11.133,2.0,xGASS,,0.19409482,True,0.19409482,False,,389072016.3245323,True,1945360081.6226614,,,False,,True,False
110060,0.019895351999999998,10.151387,10.059442500000001,10.244218,10.151387,1.0,xGASS,0.11564998,0.11350171,False,,False,,62091191.76256724,True,310455958.81283617,,,False,,True,False
26407,0.046205,11.030205,10.935128,11.122786999999999,11.03,1.0,xGASS,2.098614,0.39414940000000004,False,,False,3858388208.7007313,675217936.522628,False,0.0,,,False,,True,False
26406,0.032289,10.762099000000001,10.670691999999999,10.851445,10.762,2.0,xGASS,0.43240290000000003,0.20390843,False,,False,3765983944.235883,715060242.5764334,False,0.0,,,False,,True,False
110056,0.016962,9.01304,8.916788,9.178524000000001,9.01304,1.0,xGASS,0.08819269,0.06290356,False,,False,106372376.32814182,26593094.082035456,False,0.0,,,False,,True,False
54233,0.04023,11.141504,11.049676,11.228472,11.142000000000001,2.0,xGASS,0.37556303,0.22613439,False,,False,,405536543.90425676,True,2027682719.5212839,,,False,,True,False
110004,0.018673,10.165915,10.070367,10.253001,10.165915,2.0,xGASS,,0.06525266,True,0.06525266,False,3436897533.085787,112421881.92336686,False,0.0,,,False,,True,False
18862,0.044718,10.676158000000001,10.584439,10.773591,10.675999999999998,1.0,xGASS,1.5367357,0.32297483,False,,False,4887259941.296774,633533696.0940262,False,0.0,,,False,,True,False
54240,0.046310000000000004,11.129797,11.038214,11.213838,11.13,9.0,xGASS,0.18143752,0.17302929373631323,False,,True,,399052462.99377656,True,1995262314.9688828,,,False,,True,False
26503,0.03293,10.445522,10.354452,10.530847999999999,10.446,2.0,xGASS,,0.107303694,True,0.107303694,False,,118312326.83509485,True,591561634.1754743,,,False,,True,False
26336,0.032,11.00274,10.916202,11.077483,11.004000000000001,2.0,xGASS,,0.16394511,True,0.16394511,False,,325109751.150097,True,1625548755.7504852,,,False,,True,False
26319,0.03225,10.285884,10.195474,10.369046,10.286,9.0,xGASS,0.06299627599999999,0.09520246842840924,False,,True,,90788323.33004065,True,453941616.6502032,,,False,,True,False
110076,0.016590999999999998,9.017413000000001,8.950927,9.098426,9.017413000000001,9.0,xGASS,0.060494527,0.0553724484967101,False,,True,954790471.4254599,76383237.71403678,False,0.0,,,False,,True,False
26436,0.03258,10.004919000000001,9.912925999999999,10.093779,10.005,9.0,xGASS,0.036573734,0.07259411456444034,False,,True,,101631888.51211199,True,508159442.56056,,,False,,True,False
23029,0.0323,10.896549,10.808941,10.984015,10.897,2.0,xGASS,,0.12720667,True,0.12720667,False,,263044966.43844754,True,1315224832.1922376,,,False,,True,False
26535,0.031589,10.056433,9.976594,10.152169,10.056000000000001,1.0,xGASS,1.5235782,0.27541742,False,,False,1688604299.7843099,228189770.24112296,False,0.0,,,False,,True,False
23069,0.031639999999999995,10.215923,10.123397,10.3071375,10.216000000000001,9.0,xGASS,0.04140859,0.08243424449263809,False,,True,,106666979.09752427,True,533334895.48762137,,,False,,True,False
23039,0.03247,10.7802725,10.688672,10.867053,10.780999999999999,2.0,xGASS,,0.14241195,True,0.14241195,False,,161075688.23981354,True,805378441.1990677,,,False,,True,False
23070,0.044654,11.016256,10.911149,11.120538999999999,11.015999999999998,1.0,xGASS,4.77531,0.40895054,False,,False,1624543227.0367146,541514409.0122381,False,0.0,,,False,,True,False
110019,0.017272,9.015772,8.928187,9.116146,9.015772,9.0,xGASS,0.12931220000000002,0.07099675698245259,False,,True,82671636.46811928,27557212.156039763,False,0.0,,,False,,True,False
110057,0.016975,9.363987,9.282447,9.457445,9.363987,1.0,xGASS,0.25335467,0.11617672400000001,False,,False,2809801723.6245513,173115746.00530413,False,0.0,,,False,,True,False
23102,0.03855,10.174714,10.081368,10.270564,10.175,1.0,xGASS,2.0596427999999998,0.31326598,False,,False,,90997612.0300096,True,454988060.150048,,,False,,True,False
54577,0.04796,11.000815,10.907991,11.08498,11.001,2.0,xGASS,,0.19365522,True,0.19365522,False,,299936967.1004748,True,1499684835.502374,,,False,,True,False
110042,0.019041637,10.062727,9.970771000000001,10.145925,10.062727,9.0,xGASS,0.04223815,0.07754140735082171,False,,True,,49662662.10591136,True,248313310.52955678,,,False,,True,False
23114,0.031799,10.653783,10.567113,10.7468815,10.654000000000002,1.0,xGASS,2.079224,0.27424887,False,,False,5734182934.128099,416190696.8318782,False,0.0,,,False,,True,False
110003,0.019277000000000002,10.124605,10.018206,10.2262945,10.124605,9.0,xGASS,0.8164209,0.1813843673030935,False,,True,4427804293.994809,136766155.79906747,False,0.0,,,False,,True,False
23195,0.033677,10.718639,10.630154,10.803307,10.718,9.0,xGASS,0.6408047,0.20406961682373725,False,,True,14925221292.174936,414589480.3381927,False,0.0,,,False,,True,False
110043,0.017809000000000002,9.90024,9.816267999999999,9.989157,9.90024,1.0,xGASS,0.40097648,0.14031179,False,,False,2619351201.7341805,131699222.43356214,False,0.0,,,False,,True,False
110001,0.017535,10.017133,9.921904,10.113149,10.017133,1.0,xGASS,0.22225454,0.12549467,False,,False,922614745.3014888,85164438.02782972,False,0.0,,,False,,True,False
23203,0.03707,10.922522,10.829291,11.004542,10.923,9.0,xGASS,0.13577811,0.14944719913360716,False,,True,,241562767.02135643,True,1207813835.1067822,,,False,,True,False
26586,0.03342,10.058409,9.959926,10.148786,10.058,2.0,xGASS,,0.07209625,True,0.07209625,False,1939614664.9077442,255212455.90891373,False,0.0,,,False,,True,False
23213,0.029327,10.140292,10.047856,10.234734,10.14,9.0,xGASS,0.50836533,0.15981927663496834,False,,True,1495480952.3106127,196773809.5145543,False,0.0,,,False,,True,False
54763,0.042089999999999995,11.108238,10.971564,11.256039999999999,11.107999999999999,2.0,xGASS,,0.23815568,True,0.23815568,False,,373275938.1669346,True,1866379690.8346732,,,False,,True,False
26569,0.032112,10.250973,10.150735000000001,10.348478,10.251,2.0,xGASS,0.16031176,0.15281108,False,,False,1178819280.5660963,188611084.8905754,False,0.0,,,False,,True,False
26640,0.03174,10.991755,10.901353,11.071421,10.992,9.0,xGASS,0.1799644,0.16412073192189183,False,,True,,271037882.47020704,True,1355189412.351035,,,False,,True,False
57099,0.049017000000000005,11.104708,10.99447,11.228984,11.105,2.0,xGASS,1.3248663999999999,0.26853704,False,,False,3362653560.438993,650836172.9881922,False,0.0,,,False,,True,False
23302,0.029539999999999997,10.431307,10.338453999999999,10.524275,10.432,1.0,xGASS,0.35431695,0.18577477,False,,False,,94195465.27939059,True,470977326.3969529,,,False,,True,False
110049,0.019193,9.739801,9.644528,9.838227999999999,9.739801,1.0,xGASS,0.7569859,0.14811105,False,,False,7118956838.099892,152549075.10214052,False,0.0,,,False,,True,False
38255,0.03336,10.656293,10.569939,10.752556,10.655999999999999,1.0,xGASS,5.733539599999999,0.31345484,False,,False,9612711964.986803,661191828.2795156,False,0.0,,,False,,True,False
110022,0.018293,9.718535000000001,9.643823,9.812431,9.718535000000001,1.0,xGASS,0.7573401,0.14905806,False,,False,2822732015.3704276,138822886.0018243,False,0.0,,,False,,True,False
29510,0.035918,11.198025,11.111485499999999,11.270850999999999,11.198,9.0,xGASS,0.61702746,0.23491003815266595,False,,True,11126319043.140377,706432955.120024,False,0.0,,,False,,True,False
8971,0.03335,10.148429,10.055066,10.241076,10.149,2.0,xGASS,0.1120626,0.10626261,False,,False,,103760007.78579219,True,518800038.9289609,,,False,,True,False
29505,0.036278,10.760016,10.666062,10.8523655,10.76,1.0,xGASS,1.3720548000000001,0.24531242,False,,False,1741164259.415393,300200734.3819644,False,0.0,,,False,,True,False
23381,0.035664999999999995,10.874562,10.772849,10.970479,10.875,1.0,xGASS,2.1223912,0.25933552,False,,False,13003886076.121996,522477565.558473,False,0.0,,,False,,True,False
23437,0.04655,10.908574,10.813994000000001,10.997186,10.909,2.0,xGASS,,0.11528121,True,0.11528121,False,,210392374.76464468,True,1051961873.8232235,,,False,,True,False
23445,0.048003,10.998904,10.904889,11.074056,10.999,9.0,xGASS,0.32481129999999997,0.1894120195172246,False,,True,2496434951.1972156,520090614.8327533,False,0.0,,,False,,True,False
9085,0.039684,10.755772,10.663725999999999,10.850655999999999,10.755999999999998,1.0,xGASS,2.2090626,0.32867286,False,,False,9528514752.790405,716429680.6609327,False,0.0,,,False,,True,False
23496,0.047793,10.161757000000001,10.092885,10.252469,10.162,9.0,xGASS,1.6902941000000002,0.22425148454271532,False,,True,10207512860.383068,1134168095.5981188,False,0.0,,,False,,True,False
54986,0.045360000000000004,11.192136,11.100844,11.27215,11.192,2.0,xGASS,,0.17741089,True,0.17741089,False,,416898176.6194569,True,2084490883.0972843,,,False,,True,False
110081,0.014530000000000001,9.518222999999999,9.429667,9.615701,9.518222999999999,1.0,xGASS,0.18480192,0.11368648,False,,False,1450966426.7465022,88234444.86971973,False,0.0,,,False,,True,False
9114,0.036268,10.539987,10.450424,10.631839,10.54,9.0,xGASS,2.4452474,0.2730567682515182,False,,True,9241152208.882318,660082300.6344514,False,0.0,,,False,,True,False
17635,0.030907999999999998,10.476469,10.377466,10.563164,10.475999999999999,1.0,xGASS,0.36331317,0.1884761,False,,False,1354710436.2691274,218501683.26921412,False,0.0,,,False,,True,False
17673,0.036722000000000005,10.3238535,10.227394,10.4128685,10.324000000000002,9.0,xGASS,0.07383721,0.1009389851329862,False,,True,614987882.1386552,184496364.64159656,False,0.0,,,False,,True,False
57415,0.02957,10.805753999999999,10.71643,10.893096,10.806,1.0,xGASS,1.5646966,0.2531943,False,,False,7321597980.423457,520113517.7349997,False,0.0,,,False,,True,False
15485,0.03489,10.130875999999999,10.033132,10.220083,10.131,9.0,xGASS,0.039731454,0.07852877233951917,False,,True,,96611760.40795437,True,483058802.03977185,,,False,,True,False
23457,0.03538,10.123519,10.029702,10.218622,10.123,9.0,xGASS,0.3181481,0.13954552525591263,False,,True,,94195465.27939059,True,470977326.3969529,,,False,,True,False
17622,0.035435,10.05268,9.956304,10.149364,10.052,2.0,xGASS,0.17478555,0.16724597,False,,False,1891412481.1765952,343893178.39574456,False,0.0,,,False,,True,False
23518,0.03422,10.427402,10.3368,10.510808,10.427999999999999,9.0,xGASS,0.036757205,0.08759121210562071,False,,True,,96167869.68994579,True,480839348.44972897,,,False,,True,False
34989,0.046642,11.036734,10.946927,11.127119,11.037,1.0,xGASS,1.6414981,0.31583747,False,,False,19746742717.813263,982425010.836481,False,0.0,,,False,,True,False
15570,0.026929,10.640139,10.550691,10.739172,10.64,1.0,xGASS,1.4729484,0.24838729,False,,False,21663267449.01436,398099861.23762983,False,0.0,,,False,,True,False
23563,0.035,11.257900999999999,11.167563000000001,11.351505,11.258,1.0,xGASS,0.29157126,0.19853967,False,,False,,359774183.0257582,True,1798870915.128791,,,False,,True,False
47896,0.036432,11.125039,11.032303,11.211580999999999,11.125,1.0,xGASS,1.9824855,0.2872363,False,,False,19192521017.163223,908163455.070815,False,0.0,,,False,,True,False
111042,0.019223,9.162026,9.103261,9.242393,9.162026,9.0,xGASS,0.34058878,0.1025281572374578,False,,True,1275144410.4573424,85009627.36382283,False,0.0,,,False,,True,False
47677,0.040757999999999996,11.067019,10.977742999999998,11.148685,11.067,2.0,xGASS,,0.19849025,True,0.19849025,False,24687578313.144077,905966176.6291404,False,0.0,,,False,,True,False
48356,0.029176999999999998,11.248726,11.172464999999999,11.335410000000001,11.248,9.0,xGASS,0.7500685,0.24948533718524057,False,,True,2726752965.4188914,467443365.5003814,False,0.0,,,False,,True,False
47825,0.0359,11.054642999999999,10.963974,11.132589,11.054,2.0,xGASS,,0.16083404,True,0.16083404,False,,363940171.7219965,True,1819700858.6099825,,,False,,True,False
48205,0.047060000000000005,11.124162,11.026246,11.203096,11.124,9.0,xGASS,0.10820277,0.15311102171652174,False,,True,,403673272.7363119,True,2018366363.6815596,,,False,,True,False
48160,0.04742,11.032651,10.956154,11.105595,11.033,1.0,xGASS,0.65167314,0.28382340000000006,False,,False,,331153992.6939052,True,1655769963.4695258,,,False,,True,False
111062,0.014383000000000002,9.455603,9.382049,9.551127000000001,9.455603,1.0,xGASS,0.43592304,0.12000359,False,,False,864832004.4907113,67264711.46038866,False,0.0,,,False,,True,False
17840,0.02907,10.189113,10.093071,10.282293,10.189,1.0,xGASS,0.10049799,0.051208135,False,,False,,88926253.49382168,True,444631267.4691084,,,False,,True,False
15612,0.02913,10.532625,10.445227000000001,10.616041000000001,10.534,2.0,xGASS,,0.11061977,True,0.11061977,False,,87303166.4480333,True,436515832.24016654,,,False,,True,False
111066,0.019800847,9.255854,9.1661005,9.356096,9.255854,1.0,xGASS,0.04315287,0.034822956,False,,False,,21039237.47646447,True,105196187.38232234,,,False,,True,False
17824,0.034214,10.109595,10.022721,10.20636,10.11,1.0,xGASS,0.41975117,0.18275991,False,,False,1497267979.5605447,267369282.064383,False,0.0,,,False,,True,False
48208,0.026962,10.250698,10.161019,10.348367,10.251,1.0,xGASS,3.2254887,0.24817435,False,,False,5287805647.998563,266053114.36470753,False,0.0,,,False,,True,False
23531,0.04057,10.736085000000001,10.643514,10.815436,10.735999999999999,2.0,xGASS,,0.1096713,True,0.1096713,False,,168279028.32903928,True,841395141.6451964,,,False,,True,False
17843,0.046558999999999996,10.464108,10.385006,10.557813000000001,10.464,1.0,xGASS,3.2304744999999997,0.41587648,False,,False,13118968672.932186,979027512.9053869,False,0.0,,,False,,True,False
23539,0.03793,10.190263,10.098506,10.2774,10.192,9.0,xGASS,0.021231597,0.06784322320805501,False,,True,,102808730.31648529,True,514043651.5824264,,,False,,True,False
5701,0.044244,10.723104,10.622246,10.839171,10.722999999999999,1.0,xGASS,0.5657562,0.24815956,False,,False,7091441642.290483,620501143.7004173,False,0.0,,,False,,True,False
111101,0.01967,9.624394,9.541915,9.720839999999999,9.624394,1.0,xGASS,0.4676128,0.17114393,False,,False,4375409950.898596,142289754.50076735,False,0.0,,,False,,True,False
111064,0.012709,9.150029,9.084822,9.244257000000001,9.150029,1.0,xGASS,0.19088048,0.09764880000000001,False,,False,1467851898.1535432,60219565.05245306,False,0.0,,,False,,True,False
111077,0.019430000000000003,10.195186,10.10281,10.287603,10.195186,1.0,xGASS,1.0537843999999998,0.17453970000000002,False,,False,6285409231.254797,173630089.26118225,False,0.0,,,False,,True,False
48518,0.027408999999999996,10.4166565,10.324335000000001,10.50659,10.417,1.0,xGASS,0.31793892,0.17534003,False,,False,3127851822.581582,240603986.35242942,False,0.0,,,False,,True,False
12452,0.04919,10.817430499999999,10.725572,10.902088000000001,10.818,1.0,xGASS,0.5401845000000001,0.16665739,False,,False,,224403690.86039305,True,1122018454.3019652,,,False,,True,False
48544,0.04856,11.048718,10.955338000000001,11.131033,11.049000000000001,2.0,xGASS,,0.19116133,True,0.19116133,False,,330392359.645803,True,1651961798.2290149,,,False,,True,False
111053,0.019944,9.290946,9.207798,9.397125,9.290946,1.0,xGASS,0.20531107,0.12485214,False,,False,73101463.98508976,18275365.99627244,False,0.0,,,False,,True,False
5848,0.03911,10.436681,10.345554,10.530832,10.437000000000001,1.0,xGASS,0.7195183,0.2339886,False,,False,6196296339.631434,696213071.8687005,False,0.0,,,False,,True,False
111083,0.013906,9.09682,9.021282000000001,9.185255999999999,9.09682,9.0,xGASS,0.1534967,0.07743129149297673,False,,True,1933043962.0878386,71927217.19396609,False,0.0,,,False,,True,False
24513,0.041519,10.364336,9.790297,10.724642999999999,10.306,1.0,xGASS,1.850744,0.27363807,False,,False,17692252798.53268,861127348.6011482,False,0.0,,,False,,True,False
29883,0.034167,11.046899,10.948701,11.141347,11.047,9.0,xGASS,6.8411546,0.3953584128557354,False,,True,11305634402.33911,639941569.9437231,False,0.0,,,False,,True,False
23715,0.040912000000000004,10.554723,10.457697,10.6510315,10.555,1.0,xGASS,2.2274616000000003,0.32377157,False,,False,10952272569.953854,684517035.6221159,False,0.0,,,False,,True,False
23703,0.046082,10.742764999999999,10.649364,10.82276,10.743,9.0,xGASS,0.13014217,0.13806034868500258,False,,True,4030344727.0246816,479802943.6934145,False,0.0,,,False,,True,False
111030,0.014025999999999999,10.089224,9.999553,10.184366,10.089224,1.0,xGASS,2.6906197,0.17823651,False,,False,649265077.5787141,73156628.45957343,False,0.0,,,False,,True,False
48974,0.04601,11.001572999999999,10.911899,11.102291000000001,11.002,1.0,xGASS,4.796712,0.3680932,False,,False,17794428310.951504,1052358663.5508955,False,0.0,,,False,,True,False
6015,0.028967000000000003,10.234141000000001,10.137944000000001,10.329460000000001,10.234,9.0,xGASS,0.2979894,0.14238200909991414,False,,True,1574205832.222505,268766849.4038424,False,0.0,,,False,,True,False
23757,0.03414,10.511111999999999,10.426328,10.60172,10.511,1.0,xGASS,4.0048122,0.29703614,False,,False,2129800979.8453069,319470146.97679603,False,0.0,,,False,,True,False
57697,0.034067,11.061139,10.967627,11.152238,11.061,1.0,xGASS,2.221604,0.30686447,False,,False,13997209693.21327,636236804.2369667,False,0.0,,,False,,True,False
23761,0.03455,11.075024,10.983394,11.155395500000001,11.075,1.0,xGASS,0.25990695,0.11177128,False,,False,,385504982.6381873,True,1927524913.1909366,,,False,,True,False
23739,0.035464999999999997,10.905097,10.826393,10.978299,10.905,2.0,xGASS,,0.17405784,True,0.17405784,False,1837167387.201991,344468885.10037327,False,0.0,,,False,,True,False
111100,0.015728,9.038978,8.977796000000001,9.14044,9.038978,1.0,xGASS,0.37252378,0.13970454,False,,False,1741926984.7148325,68760275.7124276,False,0.0,,,False,,True,False
111071,0.011831999999999999,9.008116000000001,8.939426,9.101657000000001,9.008116000000001,2.0,xGASS,0.064689204,0.030344047000000002,False,,False,1071858748.0686496,45750068.5151253,False,0.0,,,False,,True,False
111080,0.011751000000000001,10.01309,9.922492,10.100609,10.01309,1.0,xGASS,0.61986196,0.09976226,False,,False,896213280.8572708,64475775.60124251,False,0.0,,,False,,True,False
23789,0.034194,10.413162,10.316542,10.500082,10.415,2.0,xGASS,,0.07589797,True,0.07589797,False,854591436.6949042,213647859.17372605,False,0.0,,,False,,True,False
23781,0.042980000000000004,10.619671,10.531813,10.700683,10.62,9.0,xGASS,0.18770769,0.1446027888554039,False,,True,4858360373.019198,586353838.1230068,False,0.0,,,False,,True,False
111029,0.019934,10.096161,9.990081,10.201771,10.096161,2.0,xGASS,,0.032274485,True,0.032274485,False,1369305143.7208562,182574019.16278085,False,0.0,,,False,,True,False
48994,0.032286,10.728860000000001,10.638024,10.827962,10.729000000000001,9.0,xGASS,1.6372927,0.2589456404491614,False,,True,21018890223.340717,810252004.0743588,False,0.0,,,False,,True,False
12597,0.03153,10.304894,10.214713,10.389224,10.305,9.0,xGASS,0.05272164,0.09146078829225886,False,,True,,96611760.40795437,True,483058802.03977185,,,False,,True,False
111036,0.018311900000000002,9.422849000000001,9.323089,9.5225725,9.422849000000001,9.0,xGASS,0.032827195,0.05429901847538866,False,,True,,22132475.679553352,True,110662378.39776675,,,False,,True,False
111002,0.019530000000000002,10.023464,9.929623,10.108432,10.023464,1.0,xGASS,0.10650947,0.07153046,False,,False,1192635101.7063477,192926266.4524974,False,0.0,,,False,,True,False
111044,0.019884,9.636344,9.576781,9.712463,9.636344,9.0,xGASS,0.69508183,0.14923685862813293,False,,True,9719724179.803268,145341669.97836664,False,0.0,,,False,,True,False
18087,0.035220999999999995,10.389706,10.295867999999999,10.474511999999999,10.39,2.0,xGASS,,0.17736974,True,0.17736974,False,962765182.6938256,226532984.16325307,False,0.0,,,False,,True,False
23815,0.030650999999999998,10.225761,10.131924,10.312981,10.226,2.0,xGASS,0.23277365,0.15680672,False,,False,2105989485.3559902,214896886.26081535,False,0.0,,,False,,True,False
18084,0.035164,10.340102,10.241612,10.425694,10.34,1.0,xGASS,0.41708648,0.20829168,False,,False,677425894.8192639,169356473.70481598,False,0.0,,,False,,True,False
18004,0.03522,11.117802000000001,11.028658,11.192161,11.118,9.0,xGASS,0.31946686,0.1965226262082522,False,,True,,329632478.30510205,True,1648162391.5255103,,,False,,True,False
111075,0.016475,9.546099,9.471555,9.634894000000001,9.546099,1.0,xGASS,0.44209296,0.1380863,False,,False,6541681170.715427,113004089.32137974,False,0.0,,,False,,True,False
111023,0.016768,9.833934,9.767007000000001,9.928593,9.833934,1.0,xGASS,1.1714742,0.16402449,False,,False,10516264975.623264,116991822.9673787,False,0.0,,,False,,True,False
49433,0.045765,10.455374,10.361702000000001,10.549846,10.455,1.0,xGASS,0.6155455,0.27732268,False,,False,1893593578.9532335,284039036.842985,False,0.0,,,False,,True,False
111004,0.011391,10.054566000000001,9.963334,10.148192,10.054566000000001,9.0,xGASS,0.20218053,0.11997790024493309,False,,True,1067068769.5568445,60628907.36118435,False,0.0,,,False,,True,False
111049,0.013849704,9.684562,9.589644,9.770735,9.684562,9.0,xGASS,0.020195875,0.05280691992063575,False,,True,,22595918.293455906,True,112979591.46727954,,,False,,True,False
111074,0.011214,9.9687195,9.831382000000001,10.069778999999999,9.9687195,9.0,xGASS,2.3095334,0.2327630981131345,False,,True,9910298453.490738,47023954.70220991,False,0.0,,,False,,True,False
111007,0.011518,9.960168,9.874817,10.050361,9.960168,1.0,xGASS,2.5892477,0.15327592,False,,False,16565329675.560503,61972800.8812589,False,0.0,,,False,,True,False
111056,0.017299000000000002,10.193519,10.102397999999999,10.28329,10.193519,1.0,xGASS,1.3949858,0.16164212,False,,False,1713802036.4394715,124388857.48351002,False,0.0,,,False,,True,False
111013,0.013499,9.919288,9.826625,10.013625,9.919288,1.0,xGASS,0.39105695,0.115832455,False,,False,1924760112.5138204,59353836.06870812,False,0.0,,,False,,True,False
49386,0.029526999999999998,10.531583,10.451089999999999,10.624785000000001,10.530999999999999,2.0,xGASS,0.1777386,0.11989548,False,,False,1156886534.4888797,159570556.48122478,False,0.0,,,False,,True,False
111028,0.010369005,10.004167,9.912591,10.093227,10.004167,9.0,xGASS,0.03845919,0.07361090930685375,False,,True,,25646611.653120358,True,128233058.26560178,,,False,,True,False
18138,0.034827,10.6411495,10.551929,10.738825,10.640999999999998,1.0,xGASS,0.32213166,0.18899569,False,,False,886192575.5872214,276935179.87100667,False,0.0,,,False,,True,False
18185,0.04376,10.831108,10.739819,10.917914,10.831,2.0,xGASS,,0.15476973,True,0.15476973,False,,212339111.43974483,True,1061695557.1987242,,,False,,True,False
112072,0.013563,9.973158999999999,9.887635000000001,10.061305,9.973158999999999,1.0,xGASS,1.3567319,0.12446736,False,,False,2473443969.9163795,77027666.88320903,False,0.0,,,False,,True,False
49727,0.025875,10.270534,10.18068,10.350499000000001,10.270999999999999,2.0,xGASS,0.30770943,0.12967685,False,,False,4776290586.40743,336789720.8364213,False,0.0,,,False,,True,False
18131,0.035668,10.34274,10.251722000000001,10.425846,10.342,9.0,xGASS,0.027680247999999998,0.07820474989046405,False,,True,290313559.08237356,58062711.816474706,False,0.0,,,False,,True,False
112027,0.019574,9.99473,9.901383000000001,10.09762,9.99473,1.0,xGASS,0.28181356,0.14650787,False,,False,5038275413.437952,140930780.7954672,False,0.0,,,False,,True,False
18225,0.033446,10.13692,10.042797,10.218542,10.137,9.0,xGASS,0.15410729,0.11466198389047756,False,,True,408970162.73796386,153363811.02673644,False,0.0,,,False,,True,False
112088,0.013399000000000001,9.843071,9.744997,9.933855,9.843071,1.0,xGASS,0.43518776,0.13025373,False,,False,6082882366.440847,83556076.46209955,False,0.0,,,False,,True,False
112019,0.013287343,10.159013,10.067642999999999,10.236778999999999,10.159013,2.0,xGASS,,0.05949369400000001,True,0.05949369400000001,False,,37846872.3728996,True,189234361.864498,,,False,,True,False
112117,0.015104,9.087307000000001,9.022269,9.172399,9.087307000000001,9.0,xGASS,0.27859166,0.09363834650746196,False,,True,1989367103.802385,84653919.3107398,False,0.0,,,False,,True,False
30192,0.02508,10.432214,10.3388815,10.5120325,10.432,9.0,xGASS,0.025045262999999998,0.0793247700215725,False,,True,,90788323.33004065,True,453941616.6502032,,,False,,True,False
112058,0.019556999999999998,9.761942,9.691889,9.858378,9.761942,1.0,xGASS,1.2636425,0.16145784,False,,False,6717984850.941097,140690782.21866173,False,0.0,,,False,,True,False
24736,0.037636,10.462116,9.957052000000001,10.795748,10.298,1.0,xGASS,3.6393237000000003,0.29097334,False,,False,11490353648.927858,710078034.4843059,False,0.0,,,False,,True,False
24740,0.049141000000000004,9.931658,9.300174,10.330252,10.205,1.0,xGASS,0.43668056,0.2322951,False,,False,872185970.8032079,218046492.70080197,False,0.0,,,False,,True,False
112113,0.019806999999999998,9.26773,9.186963,9.358206,9.26773,9.0,xGASS,0.17306329999999998,0.08577398634513193,False,,True,4615679004.524222,144239968.89138195,False,0.0,,,False,,True,False
112100,0.019087,9.143075,9.083925,9.227219,9.143075,2.0,xGASS,0.18375322,0.08461814,False,,False,955700661.944795,100600069.67839949,False,0.0,,,False,,True,False
112078,0.019563999999999998,9.745686,9.677907000000001,9.843325,9.745686,1.0,xGASS,0.9395176,0.14587477,False,,False,3273357766.654653,158388279.03167674,False,0.0,,,False,,True,False
18279,0.048911,10.598338,10.5127535,10.694517,10.597999999999999,1.0,xGASS,1.2614886,0.28954452,False,,False,6804193115.631094,1188033718.6022546,False,0.0,,,False,,True,False
24757,0.049418000000000004,10.277842999999999,9.765371,10.611148,10.042,2.0,xGASS,1.4759581,0.20327076,False,,False,11246281983.5627,551288332.5275834,False,0.0,,,False,,True,False
18422,0.04666,10.560926,10.460741,10.675761999999999,10.561,9.0,xGASS,0.09589025,0.11899243354424154,False,,True,,155607310.2079608,True,778036551.0398041,,,False,,True,False
28057,0.038136,10.265779499999999,9.692047,10.629419,10.296,2.0,xGASS,0.8506096,0.16556607,False,,False,2517578765.1288915,397512436.59929866,False,0.0,,,False,,True,False
28062,0.037732999999999996,10.371360000000001,9.702469,10.791633000000001,10.696,1.0,xGASS,0.43609319999999996,0.18895027,False,,False,1881539063.175555,324403286.7544061,False,0.0,,,False,,True,False
28030,0.03853,9.899884,9.310855,10.272747,10.017000000000001,9.0,xGASS,0.4028636,0.13832379856332538,False,,True,,97955763.87368913,True,489778819.36844563,,,False,,True,False
18482,0.039310000000000005,10.430498,10.336849,10.5135355,10.43,9.0,xGASS,0.06298689,0.10111252665788524,False,,True,,107159331.50266813,True,535796657.51334065,,,False,,True,False
112044,0.013775999999999998,9.382502,9.312273,9.476489,9.382502,1.0,xGASS,0.19230437,0.11467453,False,,False,2241765498.228756,70606787.3457876,False,0.0,,,False,,True,False
50404,0.039994,10.547654,10.451034,10.638038,10.548,2.0,xGASS,,0.09077211,True,0.09077211,False,1018442554.412679,145491793.48752555,False,0.0,,,False,,True,False
18581,0.042996,10.569291,10.490646,10.6616125,10.569,9.0,xGASS,5.088536,0.332253124774933,False,,True,7628147198.162267,586780553.7047898,False,0.0,,,False,,True,False
30401,0.046472,10.503114,10.413151,10.589951,10.503,9.0,xGASS,0.749455,0.19876471073299842,False,,True,8486606576.927964,975472020.3365477,False,0.0,,,False,,True,False
12967,0.04191,10.57057,10.472056,10.673216,10.571,9.0,xGASS,0.05693772,0.10443811726284741,False,,True,,147241419.49894753,True,736207097.4947376,,,False,,True,False
18576,0.027708999999999998,10.257530000000001,10.167548,10.354743,10.257,2.0,xGASS,0.27137828,0.12082062,False,,False,632345808.3628097,175651613.4341138,False,0.0,,,False,,True,False
50406,0.025781000000000002,10.407126,10.306451,10.499677,10.407,1.0,xGASS,1.9881744,0.19132999,False,,False,1124573234.975699,151969356.07779714,False,0.0,,,False,,True,False
112051,0.01632787,9.706269,9.609902,9.804304,9.706269,9.0,xGASS,0.013516503000000001,0.047352504224529766,False,,True,,24947670.284858864,True,124738351.42429432,,,False,,True,False
112109,0.017355000000000002,9.918849,9.830147,10.01877,9.918849,1.0,xGASS,0.40611577,0.15485838,False,,False,7510903035.347819,180818036.0361512,False,0.0,,,False,,True,False
24436,0.046439,11.146491000000001,11.0565195,11.237976,11.147,1.0,xGASS,2.7570796000000004,0.3668998,False,,False,29418572667.98664,1168949907.3372176,False,0.0,,,False,,True,False
24437,0.046425,10.670188000000001,10.576300999999999,10.76747,10.67,1.0,xGASS,0.6184951,0.29550686,False,,False,18789586070.320183,973553682.4000096,False,0.0,,,False,,True,False
112053,0.015894,9.664997,9.580910000000001,9.763608,9.664997,1.0,xGASS,0.32889609999999997,0.13234392,False,,False,2714262326.484364,93595252.63739188,False,0.0,,,False,,True,False
112080,0.015714,9.952641499999999,9.8567295,10.044402999999999,9.952641499999999,1.0,xGASS,0.49115634,0.11450025,False,,False,5308145373.008238,160159558.66835204,False,0.0,,,False,,True,False
28482,0.028183,10.2350235,10.147375,10.334992,10.235,1.0,xGASS,1.3373547,0.18632242,False,,False,6178550990.650883,399788593.5127042,False,0.0,,,False,,True,False
112081,0.017359,9.929501,9.83901,10.028929,9.929501,9.0,xGASS,0.372535,0.13659385793388076,False,,True,8029175743.19644,139153825.7053109,False,0.0,,,False,,True,False
112054,0.017292,9.647467,9.551189,9.739086,9.647467,9.0,xGASS,0.012276608,0.044710148749672836,False,,True,345249780.534502,55239964.885520324,False,0.0,,,False,,True,False
112001,0.019085921000000002,10.183213,10.090057,10.267497,10.183213,2.0,xGASS,,0.060624199999999996,True,0.060624199999999996,False,,54328785.37678156,True,271643926.8839078,,,False,,True,False
28462,0.04489,10.735124,10.6454735,10.821622,10.735,2.0,xGASS,,0.121325225,True,0.121325225,False,,179485758.90014943,True,897428794.5007472,,,False,,True,False
40393,0.04869,10.470408,10.365567,10.600265499999999,10.47,1.0,xGASS,4.5216403,0.35172272,False,,False,2675672589.055834,321080710.68670005,False,0.0,,,False,,True,False
13091,0.0483,11.441792,11.349861,11.519124,11.442,2.0,xGASS,,0.23617817,True,0.23617817,False,,831821220.9880437,True,4159106104.9402184,,,False,,True,False
50856,0.027010000000000003,10.395934,10.316506,10.490506,10.395999999999999,1.0,xGASS,0.58629024,0.18976615,False,,False,,111180851.4540805,True,555904257.2704026,,,False,,True,False
50866,0.025259999999999998,10.4940815,10.401378,10.574256,10.494000000000002,9.0,xGASS,0.039789617,0.09209270860086528,False,,True,,97057700.0324242,True,485288500.162121,,,False,,True,False
40495,0.046039,10.916243,10.824016,10.996474000000001,10.915999999999999,9.0,xGASS,0.36179390000000006,0.18899336095219607,False,,True,1341009301.0940719,478931893.2478828,False,0.0,,,False,,True,False
35497,0.027000000000000003,10.439769,10.338021000000001,10.544811,10.44,2.0,xGASS,0.115723416,0.10148973,False,,False,,89542660.83527246,True,447713304.17636234,,,False,,True,False
28551,0.04964,11.179222,11.095637,11.270658500000001,11.179,1.0,xGASS,1.1622821,0.34607685,False,,False,,501221850.60642177,True,2506109253.032109,,,False,,True,False
112004,0.019282723,9.360384,9.264158,9.45476,9.360384,9.0,xGASS,0.006423553,0.031718312331911656,False,,True,,18665086.01593981,True,93325430.07969905,,,False,,True,False
40502,0.036272000000000006,10.1923895,10.097236,10.288239,10.192,1.0,xGASS,0.80355346,0.26268163,False,,False,5401849219.662949,600205468.8514388,False,0.0,,,False,,True,False
112003,0.016611086,9.807007,9.709435000000001,9.903858,9.807007,9.0,xGASS,0.66060036,0.15496925235229206,False,,True,,26731910.33092881,True,133659551.65464406,,,False,,True,False
112002,0.017385345,9.105005,9.009661,9.196838,9.105005,9.0,xGASS,0.055167243,0.05574987731859592,False,,True,,22492099.479338538,True,112460497.3966927,,,False,,True,False
112017,0.018976415,9.516894,9.420256,9.610944,9.516894,9.0,xGASS,0.005764632,0.03328991448974536,False,,True,,21479788.246824924,True,107398941.23412462,,,False,,True,False
112012,0.019020393,9.809035,9.717853999999999,9.897967999999999,9.809035,9.0,xGASS,0.010020086999999999,0.045611778759852784,False,,True,,26917207.08111894,True,134586035.4055947,,,False,,True,False
112006,0.019469444,10.044857,9.949016,10.142619,10.044857,2.0,xGASS,,0.05528628,True,0.05528628,False,,45501948.61544152,True,227509743.07720762,,,False,,True,False
28526,0.048697000000000004,10.319554,10.232005000000001,10.418167,10.32,1.0,xGASS,1.7355797,0.32531375,False,,False,5459945813.583282,963519849.4558734,False,0.0,,,False,,True,False
112060,0.019913225,9.953501,9.861903,10.044079,9.953501,9.0,xGASS,0.018006763999999998,0.05796348395498967,False,,True,,31991160.572293423,True,159955802.86146712,,,False,,True,False
112084,0.019145599,9.930723,9.838948,10.013798,9.930723,9.0,xGASS,0.024428956,0.06258084438447546,False,,True,,30905088.790768284,True,154525443.95384142,,,False,,True,False
35475,0.0253,10.288302,10.195538,10.367061999999999,10.288,2.0,xGASS,,0.06622018,True,0.06622018,False,,99776897.49200253,True,498884487.4600127,,,False,,True,False
30532,0.035618000000000004,10.936738,10.846932,11.03176,10.937000000000001,1.0,xGASS,1.3514171999999998,0.25477305,False,,False,15228224140.89649,636921922.242819,False,0.0,,,False,,True,False
113040,0.017732996,9.324483,9.251539,9.422813,9.324483,1.0,xGASS,0.8992558,0.14523259,False,,False,,20513038.5250282,True,102565192.625141,,,False,,True,False
113032,0.018655907,9.559094,9.463791,9.64937,9.559094,9.0,xGASS,0.0037827876,0.03,False,,True,,20513038.5250282,True,102565192.625141,,,False,,True,False
113012,0.015470308,9.799283,9.701038,9.89263,9.799283,9.0,xGASS,0.016425269,0.05245194555991439,False,,True,,25528776.17622687,True,127643880.88113435,,,False,,True,False
113060,0.01788985,9.425605000000001,9.330832000000001,9.517183000000001,9.425605000000001,9.0,xGASS,0.0030377568,0.03,False,,True,,21678538.280424077,True,108392691.40212038,,,False,,True,False
113047,0.019641113,10.198613,10.104905,10.281327000000001,10.198613,2.0,xGASS,,0.058165237,True,0.058165237,False,,66685282.55264695,True,333426412.76323473,,,False,,True,False
113051,0.019748965,10.048184,9.955505,10.129941,10.048184,9.0,xGASS,0.040436268,0.07611333324947994,False,,True,,42172562.99866577,True,210862814.99332887,,,False,,True,False
35437,0.0292,10.230119,10.153138,10.326431,10.23,2.0,xGASS,2.2733597999999997,0.17943232,False,,False,1638629888.9251974,195074986.77680922,False,0.0,,,False,,True,False
6679,0.047236,11.027202,10.938948,11.12087,11.027999999999999,1.0,xGASS,4.8414907,0.35512444,False,,False,4733139673.800975,503525497.21286964,False,0.0,,,False,,True,False
113078,0.01928198,10.009633000000001,9.912726,10.105041499999999,10.009633000000001,6.0,xGASS,,,False,,False,,44363928.39600439,True,221819641.98002195,,,False,,True,False
113025,0.018060661999999998,9.4075,9.300429,9.521078,9.4075,9.0,xGASS,0.34916332,0.11232408407795993,False,,True,,23228972.276806828,True,116144861.38403414,,,False,,True,False
25167,0.036205,10.489999000000001,10.393305,10.577396,10.491,2.0,xGASS,0.23984439999999999,0.1457447,False,,False,5501773170.199101,478415058.2781827,False,0.0,,,False,,True,False
113049,0.019203,9.923703,9.835813499999999,10.017772,9.923703,1.0,xGASS,0.39372516,0.13556604,False,,False,3359511829.3656435,135737851.69154117,False,0.0,,,False,,True,False
40425,0.035708,10.173577,10.084373,10.265874,10.173,1.0,xGASS,0.6794861999999999,0.23241718,False,,False,4189783399.796175,640105797.1910824,False,0.0,,,False,,True,False
113052,0.019804362,9.930933,9.835628,10.027901,9.930933,9.0,xGASS,0.010992861000000001,0.049783126287512997,False,,True,,36730766.86696687,True,183653834.33483437,,,False,,True,False
113001,0.017770236000000002,9.926116,9.835539,10.024078999999999,9.926116,9.0,xGASS,0.6360796,0.15906848699783221,False,,True,,37846872.3728996,True,189234361.864498,,,False,,True,False
13156,0.04077,11.024681,10.951504,11.108661,11.024000000000001,1.0,xGASS,0.26533356,0.07841422,False,,False,,404603835.7356552,True,2023019178.678276,,,False,,True,False
13158,0.040918,10.805714,10.705498,10.91018,10.806,1.0,xGASS,5.8732104000000005,0.32578520000000005,False,,False,12857404327.21378,532555208.8195057,False,0.0,,,False,,True,False
40647,0.048734,10.728712,10.644555,10.822911999999999,10.729000000000001,1.0,xGASS,4.127184,0.36560404,False,,False,2787744230.8435836,321662795.8665673,False,0.0,,,False,,True,False
113126,0.019577,9.12149,9.057466999999999,9.215005,9.12149,1.0,xGASS,0.5575611,0.14078401,False,,False,2396543616.052485,158594798.12112033,False,0.0,,,False,,True,False
25215,0.042796,10.591531,10.505744,10.689555,10.592,1.0,xGASS,2.6358852,0.31486377,False,,False,4900850406.058583,996783133.4356441,False,0.0,,,False,,True,False
113022,0.011224,9.570151,9.486294000000001,9.668998,9.570151,9.0,xGASS,0.60842025,0.1404432378897175,False,,True,5423184961.117824,47106926.915247105,False,0.0,,,False,,True,False
40566,0.044788,11.044393,10.945307000000001,11.129128999999999,11.044,1.0,xGASS,0.5601335999999999,0.21095254,False,,False,11347657212.555971,817031319.30403,False,0.0,,,False,,True,False
25213,0.03198,10.119959,10.026645,10.212232,10.12,2.0,xGASS,0.34070626,0.14965227,False,,False,,90997612.0300096,True,454988060.150048,,,False,,True,False
25236,0.0256,10.2446165,10.147096000000001,10.336669,10.245,2.0,xGASS,,0.09413234,True,0.09413234,False,,85907285.35297728,True,429536426.7648864,,,False,,True,False
25202,0.03431,10.520975,10.424616,10.624868,10.522,2.0,xGASS,,0.15447477,True,0.15447477,False,,111180851.4540805,True,555904257.2704026,,,False,,True,False
26936,0.02655,10.744814,10.666164,10.826789,10.745,2.0,xGASS,,0.102729015,True,0.102729015,False,,171407569.04607385,True,857037845.2303692,,,False,,True,False
40686,0.04963,11.155319,11.061152,11.238513000000001,11.155,2.0,xGASS,,0.17484407,True,0.17484407,False,,398134667.79743683,True,1990673338.9871843,,,False,,True,False
26911,0.030430000000000002,10.977343,10.883427000000001,11.054957,10.977,6.0,xGASS,,,False,,False,,264868307.03893286,True,1324341535.1946642,,,False,,True,False
51094,0.034817,10.275976,10.189672999999999,10.375764,10.276,1.0,xGASS,1.4266232,0.25927535,False,,False,13008559986.303215,442844595.2784073,False,0.0,,,False,,True,False
113000,0.0197,10.072838,9.991797,10.171342,10.072838,1.0,xGASS,1.8321439999999998,0.19798446,False,,False,2675919719.5049696,178394647.96699798,False,0.0,,,False,,True,False
40790,0.04886,11.1889305,11.094873,11.2692795,11.189,9.0,xGASS,0.18931654,0.1785793077045552,False,,True,,434540235.77274865,True,2172701178.8637433,,,False,,True,False
113056,0.012198,9.603936000000001,9.501725,9.704944,9.603936000000001,2.0,xGASS,,0.047188345,True,0.047188345,False,111060723.4667765,27765180.866694126,False,0.0,,,False,,True,False
44354,0.044821,10.677442,10.585382000000001,10.766485000000001,10.677999999999999,9.0,xGASS,0.9600991,0.22314823071552614,False,,True,16000461774.954088,909117146.3042096,False,0.0,,,False,,True,False
113115,0.016865,9.695003999999999,9.610192999999999,9.791093,9.695003999999999,1.0,xGASS,0.37149376,0.11344637,False,,False,1183267153.2160552,131474128.13511725,False,0.0,,,False,,True,False
51150,0.0344,10.79846,10.692707,10.899653,10.799000000000001,1.0,xGASS,1.6715461999999999,0.22254147,False,,False,2270144085.511971,378357347.5853285,False,0.0,,,False,,True,False
25296,0.039157,11.010725,10.915892999999999,11.105016,11.01,1.0,xGASS,3.4295190000000004,0.2945585,False,,False,6210939737.513569,767644237.2207782,False,0.0,,,False,,True,False
113038,0.018536,10.128297,10.043898,10.229809,10.128297,1.0,xGASS,1.1880541999999998,0.12307202,False,,False,5065513297.211922,205786477.69923434,False,0.0,,,False,,True,False
34531,0.04724,11.265858999999999,11.170983,11.344394,11.265999999999998,2.0,xGASS,,0.19535571,True,0.19535571,False,,695072322.8864123,True,3475361614.432061,,,False,,True,False
113094,0.018833000000000003,10.089419,9.993554,10.18811,10.089419,1.0,xGASS,0.42385018,0.15274206,False,,False,4001227985.972039,195978513.5986305,False,0.0,,,False,,True,False
40014,0.04336,10.8560705,10.747839,10.973942999999998,10.856,2.0,xGASS,0.649367,0.21293009999999998,False,,False,13549677889.05744,681744799.449431,False,0.0,,,False,,True,False
40007,0.042516000000000005,11.073719,10.981849,11.172359,11.074000000000002,1.0,xGASS,2.4961085,0.3163606,False,,False,11398813499.438738,984070230.1673731,False,0.0,,,False,,True,False
43963,0.037112,11.051857,10.955235499999999,11.142777,11.052,1.0,xGASS,0.92505044,0.23258467,False,,False,7158450110.724357,690727642.2628765,False,0.0,,,False,,True,False
35659,0.04493,11.133878,11.046467,11.213271,11.135,2.0,xGASS,0.21754882,0.21343817,False,,False,,464547359.2714211,True,2322736796.3571053,,,False,,True,False
44021,0.036289999999999996,11.058663000000001,10.978941,11.13538,11.059000000000001,9.0,xGASS,0.34640276,0.19628112748327126,False,,True,,356475753.48961747,True,1782378767.4480872,,,False,,True,False
43929,0.038810000000000004,10.282404,10.190656,10.377562,10.285,1.0,xGASS,1.6178765,0.26337722,False,,False,9806271754.229887,754328596.479222,False,0.0,,,False,,True,False
51190,0.048554,11.026176,10.932314,11.120330000000001,11.026,1.0,xGASS,4.3882895,0.32537428,False,,False,11387816090.309961,957853689.8391556,False,0.0,,,False,,True,False
13549,0.03245,10.824099,10.733014,10.906864,10.825,1.0,xGASS,0.1513489,0.061295018,False,,False,,212339111.43974483,True,1061695557.1987242,,,False,,True,False
25475,0.036019999999999996,10.340316,10.248344,10.429476,10.341,0.0,xGASS,,,False,,False,,98181575.23052078,True,490907876.1526039,,,False,,True,False
38018,0.029693999999999998,10.078084,9.992396000000001,10.1789875,10.078,1.0,xGASS,0.48329777,0.20089674,False,,False,2904796942.715538,443788421.8037628,False,0.0,,,False,,True,False
7058,0.032442,10.838317,10.744747,10.933411,10.838,1.0,xGASS,2.7146702,0.2232121,False,,False,2261663708.0688787,384964035.4159794,False,0.0,,,False,,True,False
7025,0.042042,10.720303,10.626005000000001,10.817206,10.72,1.0,xGASS,4.359098,0.29047707,False,,False,9787650477.047672,882493075.7993804,False,0.0,,,False,,True,False
113133,0.01872,9.3169155,9.238385000000001,9.416657,9.3169155,1.0,xGASS,0.12137824,0.06731825,False,,False,919964537.555968,96838372.37431243,False,0.0,,,False,,True,False
40222,0.036581999999999996,11.272967,11.181910499999999,11.372842,11.273,1.0,xGASS,0.59460986,0.23821367,False,,False,9888010475.53154,610371017.0081197,False,0.0,,,False,,True,False
113134,0.016898,9.161037,9.088903,9.255699,9.161037,2.0,xGASS,0.10775412,0.05732481,False,,False,2296462091.097415,118782521.95331456,False,0.0,,,False,,True,False
113063,0.015587,10.191428,10.103875,10.2848215,10.191428,1.0,xGASS,0.8580091000000001,0.11702851,False,,False,5798187307.985208,123844777.45211123,False,0.0,,,False,,True,False
44856,0.028645999999999998,10.051487,9.958757,10.131188,10.051,9.0,xGASS,0.011233535,0.05317243699696443,False,,True,1839907962.128348,187745710.42126003,False,0.0,,,False,,True,False
44846,0.031065,11.003575999999999,10.910696000000002,11.08716,11.003,1.0,xGASS,0.66859376,0.21949886,False,,False,3178334826.829995,529722471.1383325,False,0.0,,,False,,True,False
113057,0.016758000000000002,9.192585000000001,9.141044,9.274308999999999,9.192585000000001,9.0,xGASS,0.5073981,0.1176983907290732,False,,True,2453947048.1899776,116854621.34237988,False,0.0,,,False,,True,False
13618,0.033857,10.201488000000001,10.108234,10.29982,10.201,1.0,xGASS,0.68392056,0.20869629,False,,False,523741240.5142627,157122372.15427878,False,0.0,,,False,,True,False
113105,0.017289,9.136897,9.059184,9.266005499999999,9.136897,1.0,xGASS,0.30640298,0.13415368,False,,False,1725660156.5548942,138052812.52439153,False,0.0,,,False,,True,False
44889,0.028656,10.654475,10.5589905,10.753784,10.654000000000002,1.0,xGASS,1.7539426,0.24785486,False,,False,15330749609.251467,413329033.58276016,False,0.0,,,False,,True,False
113109,0.015607,9.810108,9.720956,9.906518,9.810108,1.0,xGASS,0.26718336,0.11864073,False,,False,1083559913.5866868,79009577.03236258,False,0.0,,,False,,True,False
113144,0.014587000000000001,9.167877,9.104792,9.253661,9.167877,1.0,xGASS,0.1942172,0.089736156,False,,False,859541478.3827,59278722.64708276,False,0.0,,,False,,True,False
13674,0.030004000000000003,10.100758,10.0234995,10.195091,10.101,1.0,xGASS,0.9743721,0.18116026,False,,False,3212769565.227295,494272240.8041992,False,0.0,,,False,,True,False
40260,0.03914,10.771987,10.684957,10.854578,10.772,2.0,xGASS,,0.13141206,True,0.13141206,False,2998231212.7076626,488084150.90589863,False,0.0,,,False,,True,False
113123,0.017299000000000002,9.073611999999999,8.978635,9.147636,9.073611999999999,1.0,xGASS,0.08771359,0.03888385,False,,False,608123303.2527157,69104920.82417224,False,0.0,,,False,,True,False
40245,0.039177,11.166818,11.078289,11.244225,11.165999999999999,1.0,xGASS,1.6880504,0.31810915,False,,False,29409337260.20995,838270895.7779558,False,0.0,,,False,,True,False
38409,0.039521,11.138861,11.046491,11.224249,11.139000000000001,1.0,xGASS,2.0119032999999997,0.31277140000000003,False,,False,31198043723.643295,1065992382.3568325,False,0.0,,,False,,True,False
114001,0.014490000000000001,10.125216,10.032292,10.223575,10.125216,2.0,xGASS,0.0800948,0.06494027,False,,False,594792210.390881,97506919.73620999,False,0.0,,,False,,True,False
114098,0.013368999999999999,9.390775999999999,9.31075,9.487711000000001,9.390775999999999,1.0,xGASS,0.25892350000000003,0.105606966,False,,False,2254374770.1233187,74868534.80114342,False,0.0,,,False,,True,False
114053,0.017699,9.426077000000001,9.362125,9.519322,9.426077000000001,1.0,xGASS,0.6405071999999999,0.1256657,False,,False,2153967958.274655,115649286.35031705,False,0.0,,,False,,True,False
114126,0.017549000000000002,9.940610000000001,9.846627999999999,10.033435,9.940610000000001,1.0,xGASS,0.44376513,0.13105124,False,,False,10178910923.246355,127947204.3424821,False,0.0,,,False,,True,False
114104,0.016258,9.123916,9.036893,9.214953,9.123916,1.0,xGASS,,0.08160464,True,0.08160464,False,110093835.03570712,24465296.674601585,False,0.0,,,False,,True,False
9317,0.02949,10.041967999999999,9.956941,10.133032,10.042,9.0,xGASS,1.3539587,0.20402015956154548,False,,True,2586536706.018252,278550106.80196565,False,0.0,,,False,,True,False
114061,0.015431,9.4648695,9.409474000000001,9.559375,9.4648695,1.0,xGASS,1.0627518999999999,0.13589701,False,,False,3576238912.2117877,88302195.36325401,False,0.0,,,False,,True,False
114039,0.013781155,10.17912,10.086897,10.265316,10.17912,1.0,xGASS,,0.05005604,True,0.05005604,False,,52243227.0879841,True,261216135.4399205,,,False,,True,False
114044,0.016485,10.024550999999999,9.933000999999999,10.1247635,10.024550999999999,1.0,xGASS,2.07975,0.17546952,False,,False,1684515300.4451668,113139087.3433321,False,0.0,,,False,,True,False
114073,0.017825999999999998,9.556159,9.500767,9.625814,9.556159,1.0,xGASS,0.52609557,0.11704638,False,,False,3635855471.1799755,87964245.27048329,False,0.0,,,False,,True,False
114047,0.018126,9.071736999999999,9.0011215,9.163677999999999,9.071736999999999,2.0,xGASS,,0.07288726400000001,True,0.07288726400000001,False,2226960104.6520467,75746942.33510363,False,0.0,,,False,,True,False
114075,0.017419,9.2268305,9.145369,9.326164,9.2268305,2.0,xGASS,,0.048295267,True,0.048295267,False,112080728.50828803,28020182.127072006,False,0.0,,,False,,True,False
114078,0.017555,9.373178999999999,9.300663,9.46681,9.373178999999999,1.0,xGASS,0.32780093,0.1156838,False,,False,4979068875.140359,113807288.57463679,False,0.0,,,False,,True,False
38458,0.038176,10.415155,10.322935000000001,10.501017,10.415,9.0,xGASS,0.008899954,0.059851485871659914,False,,True,1925278605.0598176,199166752.24756733,False,0.0,,,False,,True,False
25575,0.03792,11.220655,11.129924,11.3182535,11.220999999999998,1.0,xGASS,0.99093807,0.24409570000000003,False,,False,,358946725.36650497,True,1794733626.8325248,,,False,,True,False
7121,0.047163,10.241732,10.148682,10.333993,10.242,9.0,xGASS,0.38677406,0.1532727532134892,False,,True,803138583.9891762,301176968.99594104,False,0.0,,,False,,True,False
25572,0.027410000000000004,10.451875,10.361001,10.534881,10.452,2.0,xGASS,,0.10346726,True,0.10346726,False,,86303815.36555299,True,431519076.827765,,,False,,True,False
41303,0.037573,10.226208,10.135224000000001,10.314517,10.226,9.0,xGASS,0.047455965999999995,0.08594699999994508,False,,True,965097896.8169267,257359439.15118048,False,0.0,,,False,,True,False
30675,0.045635,10.944013,10.853517,11.0281315,10.944,1.0,xGASS,0.7767149999999999,0.16430098,False,,False,13276087647.270596,1035723149.7870678,False,0.0,,,False,,True,False
114055,0.017092,10.157881,10.066778999999999,10.252607000000001,10.157881,1.0,xGASS,0.40459952,0.12203519,False,,False,1457750685.3664603,107981532.24936743,False,0.0,,,False,,True,False
114123,0.019809999999999998,10.088328,10.003148,10.1818285,10.088328,1.0,xGASS,2.5943490000000002,0.16546312,False,,False,20758690288.717667,180353521.1878164,False,0.0,,,False,,True,False
114122,0.01938,9.357775,9.286800999999999,9.448211,9.357775,1.0,xGASS,0.27589434,0.13160083,False,,False,3385989498.5842767,155479109.62886983,False,0.0,,,False,,True,False
9287,0.040505,10.937505,10.845498,11.035058,10.937000000000001,1.0,xGASS,8.899405999999999,0.34984299999999996,False,,False,7905573485.8997345,820389701.3669536,False,0.0,,,False,,True,False
114057,0.017228156,10.174122,10.083099,10.260354,10.174122,9.0,xGASS,0.04616926,0.08341095916582586,False,,True,,74478341.25091365,True,372391706.2545683,,,False,,True,False
38529,0.03818,11.3218975,11.243369,11.392176,11.322000000000001,1.0,xGASS,0.38503683,0.2127554,False,,False,,379341184.24222815,True,1896705921.2111406,,,False,,True,False
114110,0.01964,10.025478999999999,9.950529,10.121308,10.025478999999999,9.0,xGASS,0.47727084,0.15129558674487967,False,,True,14416969879.328451,319194905.0773826,False,0.0,,,False,,True,False
38538,0.038607,10.13366,10.047543,10.233578,10.134,1.0,xGASS,1.1846698999999998,0.26624656,False,,False,950203776.3531116,203615094.9328096,False,0.0,,,False,,True,False
114033,0.017505,9.913043,9.829741,10.0097,9.913043,2.0,xGASS,0.5331756,0.10976657,False,,False,9124415382.793333,141463804.38439277,False,0.0,,,False,,True,False
38546,0.028260000000000004,11.026942,10.93743,11.121549,11.027000000000001,1.0,xGASS,1.0062444,0.21062255,False,,False,3033109208.171138,401978328.79376525,False,0.0,,,False,,True,False
114031,0.01426,10.194377000000001,10.108048,10.287593,10.194377000000001,1.0,xGASS,1.87552,0.16247846,False,,False,2229701184.931587,75583091.01463008,False,0.0,,,False,,True,False
114082,0.019554,10.064741999999999,9.968959,10.166344,10.064741999999999,1.0,xGASS,2.0315275,0.19076215,False,,False,7700502633.64165,158229506.17071882,False,0.0,,,False,,True,False
114027,0.015634000000000002,10.1383,10.050737,10.235621,10.1383,1.0,xGASS,0.9180386,0.12543932,False,,False,3295740046.4031415,101930104.52793221,False,0.0,,,False,,True,False
114058,0.017806482,10.16395,10.067431,10.260663000000001,10.16395,9.0,xGASS,0.0622033,0.09016966276110071,False,,True,,69507232.28864123,True,347536161.44320613,,,False,,True,False
41444,0.02872,10.732645,10.639833,10.815533,10.732999999999999,9.0,xGASS,0.17051852,0.14714878725652938,False,,True,,118312326.83509485,True,591561634.1754743,,,False,,True,False
114095,0.017325,9.835030999999999,9.751626,9.925925999999999,9.835030999999999,1.0,xGASS,0.55360323,0.10904336,False,,False,4823924517.451976,124756668.55479248,False,0.0,,,False,,True,False
9343,0.049461,10.724279,10.6328745,10.814729,10.724,1.0,xGASS,0.4189952,0.19172393,False,,False,9830037161.675074,994048701.7424232,False,0.0,,,False,,True,False
7310,0.026080000000000002,10.443066,10.351169,10.529146,10.444,2.0,xGASS,,0.07168652,True,0.07168652,False,,118040216.03436908,True,590201080.1718454,,,False,,True,False
114054,0.016418000000000002,9.08503,9.019679,9.184266000000001,9.08503,1.0,xGASS,0.13362838,0.09863306599999999,False,,False,848006004.9644848,74824059.26157218,False,0.0,,,False,,True,False
45439,0.029889999999999996,10.896148,10.808195,10.975673,10.895999999999999,9.0,xGASS,0.0992546,0.13710666208281888,False,,True,,247759317.3060738,True,1238796586.530369,,,False,,True,False
45254,0.034914,11.028994,10.941532,11.116318,11.03,9.0,xGASS,0.37152788,0.19756380391917022,False,,True,4731193755.547896,500949927.0580125,False,0.0,,,False,,True,False
30854,0.025698000000000002,10.165165,10.069285,10.262336999999999,10.165,9.0,xGASS,0.28971946,0.1379450201592446,False,,True,1932625974.902338,181183685.1470942,False,0.0,,,False,,True,False
30847,0.02505,10.285813000000001,10.1943035,10.372701,10.286,2.0,xGASS,,0.053941305999999994,True,0.053941305999999994,False,,108150864.58911586,True,540754322.9455793,,,False,,True,False
7405,0.025494,10.528045,10.427331,10.636312,10.527999999999999,9.0,xGASS,1.1052163000000002,0.22152794727205355,False,,True,3982033973.587293,267450043.0021316,False,0.0,,,False,,True,False
114091,0.015009999999999999,9.063853,8.998541000000001,9.156705,9.063853,2.0,xGASS,0.058419794000000004,0.046248388,False,,False,104523742.10388994,20904748.420777988,False,0.0,,,False,,True,False
45613,0.036759,11.073915,10.983683000000001,11.170304,11.074000000000002,1.0,xGASS,7.5385523,0.35748243,False,,False,30564053244.543938,801073976.1674823,False,0.0,,,False,,True,False
38583,0.029641000000000004,10.812427,10.712791000000001,10.915758,10.812999999999999,1.0,xGASS,2.5312580000000002,0.24619132,False,,False,10130593662.29203,2251243036.0648956,False,0.0,,,False,,True,False
114085,0.016488,9.3141,9.224686,9.440222,9.3141,1.0,xGASS,0.23180725,0.09382466,False,,False,553322498.4046848,75453067.9642752,False,0.0,,,False,,True,False
114042,0.017512,9.521211,9.44558,9.623919,9.521211,1.0,xGASS,0.4807946,0.12288502,False,,False,2718240341.1028037,113260014.21261683,False,0.0,,,False,,True,False
114083,0.011828,10.021486999999999,9.925848,10.112308500000001,10.021486999999999,9.0,xGASS,0.233467,0.12346024343253793,False,,True,796825608.2537918,130627148.89406425,False,0.0,,,False,,True,False
114125,0.014834,9.856413,9.764553,9.952967999999998,9.856413,1.0,xGASS,0.30905885,0.12635264,False,,False,6229462468.75393,91910101.9980088,False,0.0,,,False,,True,False
114025,0.015353103,9.159695,9.062444000000001,9.253694,9.159695,1.0,xGASS,,0.053836703,True,0.053836703,False,,19634958.86039973,True,98174794.30199865,,,False,,True,False
114077,0.016518,9.187661,9.080707,9.293541000000001,9.187661,9.0,xGASS,0.15224937,0.07991554461016634,False,,True,201929126.57998142,37861711.23374651,False,0.0,,,False,,True,False
114056,0.016662,9.1952305,9.146244,9.271802000000001,9.1952305,1.0,xGASS,0.5616140000000001,0.093166314,False,,False,1745959613.2059712,77027629.99438107,False,0.0,,,False,,True,False
114076,0.016141,9.182853999999999,9.093577999999999,9.277477000000001,9.182853999999999,1.0,xGASS,0.14425662,0.083583936,False,,False,566819770.9926261,84419965.89251879,False,0.0,,,False,,True,False
7499,0.039401,10.758975,10.668281,10.856014,10.759,1.0,xGASS,1.632401,0.23003583,False,,False,14128577781.904394,918357555.8237857,False,0.0,,,False,,True,False
114038,0.015901444,9.833196000000001,9.736371,9.919671000000001,9.833196000000001,9.0,xGASS,0.006634381999999999,0.040945303120058216,False,,True,,25120599.273897506,True,125602996.36948754,,,False,,True,False
114065,0.013260098,9.10666,9.009267,9.189808,9.10666,1.0,xGASS,,0.06369509,True,0.06369509,False,,20000000.0,True,100000000.0,,,False,,True,False
114067,0.015891,10.164647,10.07062,10.256517,10.164647,2.0,xGASS,0.40637213,0.10922664,False,,False,1239676310.3789718,93560476.25501673,False,0.0,,,False,,True,False
114012,0.017552,9.442089999999999,9.366931,9.532903999999998,9.442089999999999,1.0,xGASS,0.38010627,0.110678464,False,,False,1507440115.7848043,127990198.51003054,False,0.0,,,False,,True,False
45940,0.03247,10.425125999999999,10.332376,10.50833,10.425,2.0,xGASS,,0.106231555,True,0.106231555,False,,97505698.020677,True,487528490.10338503,,,False,,True,False
114036,0.014693761999999999,10.195509,10.10267,10.284851,10.195509,1.0,xGASS,0.20509288,0.09300088,False,,False,,53214501.19597628,True,266072505.9798814,,,False,,True,False
28703,0.026712,10.159308,10.068906,10.256065,10.158999999999999,1.0,xGASS,0.27002309999999996,0.12728325,False,,False,1207696364.5725622,195842653.71446955,False,0.0,,,False,,True,False
114005,0.015244,9.422225,9.323558,9.5133,9.422225,9.0,xGASS,0.05228951,0.06270194530418544,False,,True,474137058.2675607,53879211.16676827,False,0.0,,,False,,True,False
114129,0.015493999999999999,9.2258415,9.129441,9.315498,9.2258415,9.0,xGASS,0.08178741,0.06651302992570733,False,,True,1068163712.3497238,77886937.35883403,False,0.0,,,False,,True,False
114142,0.014740000000000001,9.208879,9.14584,9.299135,9.208879,1.0,xGASS,0.26333106,0.11923911,False,,False,4417267749.069569,90765775.66581304,False,0.0,,,False,,True,False
114074,0.012999,9.220699,9.153868,9.314702,9.220699,1.0,xGASS,0.40819174,0.11002074,False,,False,1046761407.3142769,55092705.648119844,False,0.0,,,False,,True,False
114037,0.013491603999999999,9.417714,9.326065,9.513508,9.417714,1.0,xGASS,,0.061505124,True,0.061505124,False,,21678538.280424077,True,108392691.40212038,,,False,,True,False
114000,0.015503999999999999,9.049796,8.989851,9.130744,9.049796,2.0,xGASS,0.18425693,0.0983064,False,,False,2228170630.447415,66845118.91342244,False,0.0,,,False,,True,False
114024,0.013793000000000001,9.626213,9.532195,9.725308,9.626213,1.0,xGASS,0.37485677,0.13139434,False,,False,2733830488.973836,70778782.88605401,False,0.0,,,False,,True,False
114052,0.016141,9.178965,9.115608,9.272466,9.178965,1.0,xGASS,0.30603337,0.13031164,False,,False,1398959434.790311,60299975.637513414,False,0.0,,,False,,True,False
9615,0.033333,10.150502000000001,10.066035000000001,10.245788000000001,10.151,9.0,xGASS,0.035939686,0.07703828054918337,False,,True,2640523442.418974,304675781.8175739,False,0.0,,,False,,True,False
7509,0.031208,10.51324,10.417708,10.609694000000001,10.513,9.0,xGASS,0.6148026999999999,0.18936277921298386,False,,True,1247373351.2072487,267294289.54441038,False,0.0,,,False,,True,False
28875,0.02708,10.385172,10.2916765,10.471283,10.386,1.0,xGASS,0.2288978,0.12267434599999999,False,,False,,99776897.49200253,True,498884487.4600127,,,False,,True,False
9604,0.031702,10.799172,10.700878,10.892006,10.799000000000001,1.0,xGASS,3.5278766000000004,0.2378087,False,,False,7859721262.8076,597522669.1023322,False,0.0,,,False,,True,False
38198,0.037903,10.650008,10.555995,10.74049,10.65,6.0,xGASS,,,False,,False,5171146510.564605,523660406.13312453,False,0.0,,,False,,True,False
41482,0.02727,11.065394,10.996878,11.149441,11.065999999999999,9.0,xGASS,0.1668106,0.16565959562083674,False,,True,,225959182.93455905,True,1129795914.6727953,,,False,,True,False
7520,0.0291,10.799712,10.711908,10.880984,10.8,2.0,xGASS,,0.104727075,True,0.104727075,False,2479900422.482761,309987552.8103451,False,0.0,,,False,,True,False
9815,0.029661,10.530461,10.423067999999999,10.643305,10.53,9.0,xGASS,4.0904193,0.311309111933894,False,,True,21938943096.04645,241529648.76381412,False,0.0,,,False,,True,False
28810,0.031007999999999997,11.203471,11.127091,11.290854,11.203,1.0,xGASS,0.67282337,0.25761798,False,,False,8576565733.691787,527788660.53487915,False,0.0,,,False,,True,False
9585,0.033632999999999996,11.037598,10.946799,11.114258999999999,11.037,1.0,xGASS,0.62383914,0.18637848,False,,False,2636166872.0785074,671964104.6474626,False,0.0,,,False,,True,False
9776,0.027349000000000002,11.04239,10.93879,11.14838,11.042,9.0,xGASS,0.1479363,0.1596511525377457,False,,True,2327046583.202106,410655279.3886069,False,0.0,,,False,,True,False
9572,0.027879,10.660224000000001,10.563392,10.754723,10.66,9.0,xGASS,1.2533421999999999,0.2375494481462591,False,,True,2773954093.017757,284508112.1043853,False,0.0,,,False,,True,False
46068,0.03403,11.396180000000001,11.333945,11.475658000000001,11.395999999999999,1.0,xGASS,,0.18021588,True,0.18021588,False,4920231538.621166,899397162.9737617,False,0.0,,,False,,True,False
31095,0.028963,10.078801,10.003625,10.170555,10.079,1.0,xGASS,0.8802091999999999,0.16310312,False,,False,4222313247.238287,422231324.7238287,False,0.0,,,False,,True,False
29090,0.030289999999999997,11.009386,10.922136,11.094269,11.009,9.0,xGASS,0.24498115,0.17776219384959407,False,,True,,235521194.70416132,True,1177605973.5208066,,,False,,True,False
7581,0.02787,11.041323,10.950867,11.126814,11.042,2.0,xGASS,,0.11922719999999999,True,0.11922719999999999,False,,222858906.7183463,True,1114294533.5917315,,,False,,True,False
9748,0.027939999999999996,10.833203,10.739186,10.912388,10.833,2.0,xGASS,,0.11382358,True,0.11382358,False,,218288067.28975144,True,1091440336.4487572,,,False,,True,False
41621,0.02963,10.351439,10.259435,10.437191,10.350999999999999,2.0,xGASS,,0.107825324,True,0.107825324,False,,88517674.47252548,True,442588372.3626274,,,False,,True,False
9702,0.03192,10.794277000000001,10.704902,10.875633,10.793,9.0,xGASS,0.14194311,0.14387569618866866,False,,True,,202315890.85198006,True,1011579454.2599003,,,False,,True,False
41703,0.02949,10.163366,10.070551,10.254425999999999,10.163,1.0,xGASS,0.4767384,0.16451484,False,,False,477514468.8033696,159171489.6011232,False,0.0,,,False,,True,False
9938,0.027482,10.083196000000001,9.995959,10.180406,10.084,9.0,xGASS,0.50059086,0.15623150005161882,False,,True,552892842.180386,138223210.5450965,False,0.0,,,False,,True,False
41699,0.034344,10.919891,10.828269,11.014661,10.92,1.0,xGASS,5.008044,0.27386096,False,,False,431015735.304937,161630900.73935136,False,0.0,,,False,,True,False
9695,0.025730000000000003,10.133533,10.037827,10.230345,10.133,2.0,xGASS,,0.055737965,True,0.055737965,False,,103045728.91635123,True,515228644.5817562,,,False,,True,False
9891,0.02582,10.971321000000001,10.883199000000001,11.062894,10.972000000000001,9.0,xGASS,0.32970884,0.18830502982680614,False,,True,,203249738.57413897,True,1016248692.8706949,,,False,,True,False
31131,0.027889999999999998,10.475545,10.378633,10.562224,10.475999999999999,9.0,xGASS,0.11295874,0.12006293364833455,False,,True,,90788323.33004065,True,453941616.6502032,,,False,,True,False
9942,0.026518,10.817174000000001,10.725616,10.898854,10.818,9.0,xGASS,0.19009572,0.15596741548923462,False,,True,932815150.1757405,321660396.61232436,False,0.0,,,False,,True,False
41718,0.035164,10.455959,10.365559,10.540419,10.456,2.0,xGASS,,0.06505470000000001,True,0.06505470000000001,False,677425894.8192639,112904315.80321066,False,0.0,,,False,,True,False
31478,0.033510000000000005,10.373247000000001,10.281804,10.459853,10.373,2.0,xGASS,,0.084411204,True,0.084411204,False,,108150864.58911586,True,540754322.9455793,,,False,,True,False
29205,0.037552999999999996,10.108697,10.014476,10.204505000000001,10.109,1.0,xGASS,1.7173715,0.24229485,False,,False,2892258338.985131,385634445.1980174,False,0.0,,,False,,True,False
41723,0.02955,10.7135105,10.620275,10.804071,10.714,9.0,xGASS,0.12994489999999997,0.13646656819427067,False,,True,,168666951.55285513,True,843334757.7642757,,,False,,True,False
29225,0.02938,10.403205999999999,10.304992,10.483566999999999,10.402999999999999,2.0,xGASS,,0.07519834,True,0.07519834,False,,101398141.65494089,True,506990708.27470446,,,False,,True,False
9863,0.027389,10.515674,10.427643,10.602371,10.515999999999998,9.0,xGASS,0.15116365,0.13156058429046902,False,,True,9369830001.715782,240252051.3260457,False,0.0,,,False,,True,False
38751,0.029043,10.204101,10.118449,10.298921,10.204,9.0,xGASS,1.0195011,0.19744200309962068,False,,True,3666704975.2845078,347372050.29011124,False,0.0,,,False,,True,False
38752,0.028793,10.30079,10.201289,10.420202,10.302999999999999,1.0,xGASS,0.8287151,0.17109673,False,,False,3793551400.48777,379355140.04877704,False,0.0,,,False,,True,False
29420,0.04745,11.262324000000001,11.163561,11.340054499999999,11.262,1.0,xGASS,0.3511003,0.20172994,False,,False,,613804397.6782316,True,3069021988.391158,,,False,,True,False
29371,0.029160000000000002,10.69652,10.603703,10.785169,10.697000000000001,9.0,xGASS,0.20484304,0.15205252229718752,False,,True,,158135725.59996492,True,790678627.9998245,,,False,,True,False
29377,0.04985,11.061991,10.965994,11.157781,11.062000000000001,1.0,xGASS,3.4311089999999997,0.3070782,False,,False,25019570129.54152,1795126107.9491673,False,0.0,,,False,,True,False
38716,0.049964999999999996,10.0584135,9.973438999999999,10.157985,10.058,1.0,xGASS,0.8798849,0.26355332,False,,False,13074798816.819487,1127137829.0361629,False,0.0,,,False,,True,False
38718,0.029102999999999997,10.054088,9.970647,10.152816,10.054,1.0,xGASS,0.41508248,0.17228892,False,,False,1395231413.6664634,271294997.10181236,False,0.0,,,False,,True,False
10032,0.046652,10.818974,10.732000000000001,10.8986435,10.819,1.0,xGASS,0.8215964,0.30789843,False,,False,2555370242.7551923,393133883.5007988,False,0.0,,,False,,True,False
38729,0.042256,10.858753,10.767809,10.939581,10.859000000000002,9.0,xGASS,0.3985091,0.1897955072235883,False,,True,5590911233.74769,405138495.19910806,False,0.0,,,False,,True,False
38703,0.040121,10.275333,10.179969,10.374215,10.276,1.0,xGASS,1.5793825000000001,0.24251314,False,,False,2927999332.7775726,585599866.5555145,False,0.0,,,False,,True,False
38732,0.050227999999999995,11.077199,10.983908999999999,11.169525,11.077,2.0,xGASS,,0.1580311,True,0.1580311,False,3189295351.2881794,911227243.2251941,False,0.0,,,False,,True,False
38728,0.03865,10.082212,9.984314,10.1749,10.082,9.0,xGASS,0.047201667,0.08067024891746863,False,,True,,90997612.0300096,True,454988060.150048,,,False,,True,False
10031,0.027339999999999996,10.8276005,10.740307000000001,10.912957,10.828,2.0,xGASS,,0.09592914599999999,True,0.09592914599999999,False,,169836095.0072629,True,849180475.0363144,,,False,,True,False
38721,0.049777999999999996,11.080846000000001,10.9902,11.175322999999999,11.081,1.0,xGASS,5.397874,0.34124920000000003,False,,False,29310298446.688972,1230585049.2884684,False,0.0,,,False,,True,False
38706,0.029310000000000003,10.956259,10.862715,11.055530000000001,10.956,9.0,xGASS,7.959045,0.40246905745895717,False,,True,2240624461.896089,393092010.858963,False,0.0,,,False,,True,False
10010,0.027769,10.824952,10.741791000000001,10.915968,10.825,9.0,xGASS,0.62616915,0.2097484254890193,False,,True,11466951269.63785,458678050.785514,False,0.0,,,False,,True,False
10040,0.028589999999999997,10.984053999999999,10.895566,11.06948,10.984000000000002,1.0,xGASS,0.3917634,0.15167429999999998,False,,False,,222346345.45631796,True,1111731727.2815897,,,False,,True,False
10012,0.027880000000000002,10.755383,10.663273,10.84398,10.755999999999998,2.0,xGASS,,0.0965903,True,0.0965903,False,,158135725.59996492,True,790678627.9998245,,,False,,True,False
42233,0.032279,10.490534,10.398776,10.590342999999999,10.491,1.0,xGASS,0.5233383,0.16793789,False,,False,2715557043.822417,333489461.5220513,False,0.0,,,False,,True,False
10005,0.033306,10.472431,10.377381,10.572075,10.472000000000001,1.0,xGASS,0.56966114,0.17606738,False,,False,608372944.1211988,202790981.37373295,False,0.0,,,False,,True,False
10058,0.03472,11.054694,10.9604,11.13312,11.055,1.0,xGASS,0.13074243,0.08935827,False,,False,,351584722.7917379,True,1757923613.9586895,,,False,,True,False
38935,0.03048,10.898663,10.808186,10.983787,10.899000000000001,1.0,xGASS,0.58817637,0.18682326,False,,False,,161819179.83567625,True,809095899.1783813,,,False,,True,False
38923,0.047967,11.041058999999999,10.941782,11.134916,11.040999999999999,9.0,xGASS,4.065544999999999,0.34918631647243065,False,,True,4881492028.82502,727030727.6973435,False,0.0,,,False,,True,False
10132,0.044397000000000006,11.047542,10.954478,11.127348,11.048,9.0,xGASS,0.13210821,0.15574621794794954,False,,True,4729828578.072819,713936389.143067,False,0.0,,,False,,True,False
10145,0.044464,11.060113000000001,10.969682,11.145309,11.06,9.0,xGASS,1.0530110000000001,0.2551483340363748,False,,True,4385742442.882617,626534634.6975168,False,0.0,,,False,,True,False
41793,0.037633,11.253079,11.162417,11.342833500000001,11.253,1.0,xGASS,0.9151927,0.23369601,False,,False,2065357221.7288249,709966544.9692835,False,0.0,,,False,,True,False
10150,0.03279,10.531139,10.443085,10.627162,10.530999999999999,1.0,xGASS,0.6273465,0.18612596,False,,False,,105203453.27814126,True,526017266.3907063,,,False,,True,False
38909,0.031742,10.941141,10.846372,11.022772,10.940999999999999,9.0,xGASS,0.9003201,0.23739097881746987,False,,True,9630448806.03219,506865726.6332732,False,0.0,,,False,,True,False
39014,0.04492,11.048982,10.953911,11.140582,11.049000000000001,9.0,xGASS,0.5954847,0.22231810710270153,False,,True,,351584722.7917379,True,1757923613.9586895,,,False,,True,False
39082,0.035525,11.023991,10.933719,11.105203999999999,11.024000000000001,9.0,xGASS,0.5642956,0.21777910496383884,False,,True,1670504606.3499963,460828856.924137,False,0.0,,,False,,True,False
39120,0.02756,10.263815,10.169704,10.358171,10.264000000000001,1.0,xGASS,0.23128572,0.14658512,False,,False,,107406359.27405064,True,537031796.3702532,,,False,,True,False
41924,0.042519,11.269669,11.172053,11.360897,11.27,1.0,xGASS,3.9114203,0.31792384,False,,False,22472704660.19056,1148240384.0973277,False,0.0,,,False,,True,False
41863,0.032382,10.11094,9.971737,10.238505,10.111,9.0,xGASS,1.3970869,0.20979059345265322,False,,True,6712141512.632916,479438679.4737798,False,0.0,,,False,,True,False
38974,0.03533,11.173674,11.103936000000001,11.247592,11.174000000000001,9.0,xGASS,0.03639439,0.1214636973960986,False,,True,,360603548.171914,True,1803017740.8595698,,,False,,True,False
42015,0.046172000000000005,10.1830015,10.09874,10.281037,10.183,1.0,xGASS,1.4887523999999999,0.23598504,False,,False,7320751707.916148,1155908164.4078128,False,0.0,,,False,,True,False
10211,0.046939999999999996,10.9655075,10.870693,11.060528,10.966,1.0,xGASS,1.2838562,0.26975507,False,,False,,316249607.8540765,True,1581248039.2703826,,,False,,True,False
7813,0.029082999999999998,10.482978,9.819684,10.900635000000001,10.792,9.0,xGASS,0.15609653,0.1310447636998725,False,,True,1973864004.4448202,309625726.18742275,False,0.0,,,False,,True,False
10297,0.036989999999999995,11.140676,11.046633,11.219354,11.140999999999998,2.0,xGASS,,0.15386955,True,0.15386955,False,,361434825.20218515,True,1807174126.0109258,,,False,,True,False
42084,0.046389,11.096411999999999,10.998918,11.191671000000001,11.095999999999998,1.0,xGASS,3.3700182,0.3152763,False,,False,11178982994.206356,874876929.9813671,False,0.0,,,False,,True,False
10292,0.0426,10.443066,10.350517,10.530828999999999,10.444,9.0,xGASS,0.05077542,0.09603368972004615,False,,True,,111951520.29902187,True,559757601.4951093,,,False,,True,False
39211,0.03342,11.032795,10.940395,11.115221,11.033,2.0,xGASS,,0.15505426,True,0.15505426,False,,258839168.28999725,True,1294195841.4499862,,,False,,True,False
42017,0.045239999999999995,10.548463,10.458067999999999,10.635594000000001,10.549000000000001,2.0,xGASS,,0.10260882,True,0.10260882,False,,130927234.8134552,True,654636174.067276,,,False,,True,False
42011,0.03428,10.781967,10.689741,10.870416,10.782,9.0,xGASS,0.007561174,0.06918692456102599,False,,True,,215789344.44596547,True,1078946722.2298274,,,False,,True,False
41970,0.045798,10.646132000000001,10.535599000000001,10.737811,10.645999999999999,1.0,xGASS,3.7406251000000004,0.30371950000000003,False,,False,3318443017.585689,568875945.8718324,False,0.0,,,False,,True,False
42156,0.03358,10.520161,10.426464,10.602549,10.52,9.0,xGASS,0.03371052,0.08922048559915416,False,,True,,91417637.92297503,True,457088189.6148752,,,False,,True,False
39346,0.032089,10.780427,10.688958999999999,10.865172,10.78,1.0,xGASS,5.439432599999999,0.26813492,False,,False,27450943656.751896,612113666.4455826,False,0.0,,,False,,True,False
42175,0.0456,10.880974,10.7906065,10.96748,10.880999999999998,2.0,xGASS,,0.1121674,True,0.1121674,False,,240452886.9234826,True,1202264434.617413,,,False,,True,False
39469,0.03377,11.123461,11.034115,11.217332,11.123,2.0,xGASS,0.5617773,0.155229,False,,False,,393577257.9413694,True,1967886289.706847,,,False,,True,False
46564,0.0323,11.051739999999999,10.966462,11.125347,11.050999999999998,1.0,xGASS,,0.15593499,True,0.15593499,False,,253530373.17156896,True,1267651865.8578448,,,False,,True,False
39311,0.032702999999999996,11.0169935,10.922317,11.10667,11.017999999999999,1.0,xGASS,0.9926156999999999,0.24157697,False,,False,7236076894.945516,488924114.5233457,False,0.0,,,False,,True,False
39467,0.03343,10.977780000000001,10.888241,11.060483,10.978,2.0,xGASS,,0.110416465,True,0.110416465,False,,305513211.647614,True,1527566058.23807,,,False,,True,False
39448,0.03381,10.085111,9.994242999999999,10.1738405,10.085,9.0,xGASS,0.059436697999999996,0.08614820238268749,False,,True,,75514438.1850832,True,377572190.925416,,,False,,True,False
25057,0.0308,10.010989,9.913639,10.102683,10.011000000000001,2.0,xGASS,,0.07555622599999999,True,0.07555622599999999,False,,93117218.70459163,True,465586093.52295816,,,False,,True,False
25115,0.0308,10.500442,10.399996,10.595724,10.5,9.0,xGASS,0.08179573,0.11144575037204633,False,,True,,93331876.06285784,True,466659380.31428915,,,False,,True,False
46586,0.045335,11.137757,11.044112,11.221088,11.138,1.0,xGASS,0.8895694,0.27382806,False,,False,21100716067.993538,650682874.3434131,False,0.0,,,False,,True,False
39407,0.036610000000000004,10.259317,10.163404,10.342671000000001,10.259,9.0,xGASS,0.065653935,0.09521747637281441,False,,True,,129428523.14971662,True,647142615.7485831,,,False,,True,False
39532,0.03009,10.235471,10.1434965,10.322286,10.236,9.0,xGASS,0.016667297,0.06485993044803604,False,,True,,100468517.90447754,True,502342589.5223877,,,False,,True,False
39374,0.033573,11.133094999999999,11.040472,11.233742,11.133,1.0,xGASS,6.3076514999999995,0.33818400000000004,False,,False,17306315746.458298,669589597.333208,False,0.0,,,False,,True,False
39600,0.04361,10.719557,10.624847,10.808966999999999,10.72,9.0,xGASS,0.042251837,0.10318462406581277,False,,True,,162940856.80416778,True,814704284.0208389,,,False,,True,False
46678,0.043497,11.192371000000001,11.099809,11.274545,11.192,1.0,xGASS,0.94070363,0.2599515,False,,False,2229365951.8966722,685958754.4297453,False,0.0,,,False,,True,False
26980,0.0483,10.088764999999999,9.997748,10.185350999999999,10.089,2.0,xGASS,0.49912363,0.18374759,False,,False,6002902659.734755,947826735.7475929,False,0.0,,,False,,True,False
28348,0.032869999999999996,10.221362,10.141552,10.3089,10.221,9.0,xGASS,0.12814373,0.11253934237951985,False,,True,,105689050.35503583,True,528445251.77517915,,,False,,True,False
28327,0.03195,10.620547,9.928461,11.057162,11.017999999999999,9.0,xGASS,0.12341597,0.1299592780195976,False,,True,,301321413.2373477,True,1506607066.1867387,,,False,,True,False
42287,0.033703,11.187175,11.094543,11.273892,11.187000000000001,1.0,xGASS,1.3540226,0.23906317,False,,False,4463660154.237779,934254450.8869768,False,0.0,,,False,,True,False
28317,0.031915,9.884994,9.242989999999999,10.285574,10.074,9.0,xGASS,0.023666434,0.06072066219672287,False,,True,1304224816.5134754,232897288.66312063,False,0.0,,,False,,True,False
25682,0.03927,10.592302,10.499578,10.679668,10.592,2.0,xGASS,,0.10111739,True,0.10111739,False,,132443300.7403523,True,662216503.7017615,,,False,,True,False
25721,0.034207,10.090045,9.993308,10.190097,10.09,1.0,xGASS,0.6695574000000001,0.19773902,False,,False,801782858.1272401,213808762.167264,False,0.0,,,False,,True,False
21023,0.041530000000000004,10.322084,10.230547,10.406889999999999,10.322000000000001,2.0,xGASS,,0.06306385,True,0.06306385,False,,115619209.48114374,True,578096047.4057187,,,False,,True,False
10731,0.0475,10.939801,10.845083,11.038425,10.94,1.0,xGASS,4.4170465,0.37124009999999996,False,,False,27904141042.561657,1934958685.4331074,False,0.0,,,False,,True,False
47405,0.049134,10.378213,10.300265,10.47415,10.378,1.0,xGASS,7.591569,0.36459762,False,,False,8283402124.812949,762944932.5485611,False,0.0,,,False,,True,False
10856,0.026538,10.780529,10.692375,10.862728,10.780999999999999,2.0,xGASS,,0.12886743,True,0.12886743,False,9084572149.90636,451007128.0095357,False,0.0,,,False,,True,False
10863,0.02748,10.47445,10.378993,10.572251,10.475,2.0,xGASS,0.12146102,0.117019095,False,,False,,109151572.21825421,True,545757861.091271,,,False,,True,False
10890,0.0252,10.353799,10.260698,10.438028,10.354000000000001,9.0,xGASS,0.08383177,0.10571386063424729,False,,True,,101866174.21143925,True,509330871.05719626,,,False,,True,False
10896,0.02779,10.13232,10.037349,10.221973,10.133,9.0,xGASS,0.03249349,0.07431327744806376,False,,True,,96167869.68994579,True,480839348.44972897,,,False,,True,False
10918,0.02611,10.7801485,10.685238,10.872189,10.780999999999999,1.0,xGASS,0.28052238,0.1439628,False,,False,,189247432.27315897,True,946237161.3657949,,,False,,True,False
10953,0.0256,10.211022,10.114442,10.304843,10.211,1.0,xGASS,0.10052111,0.05520172,False,,False,,92051314.71627125,True,460256573.5813563,,,False,,True,False
10879,0.03598,10.047295,9.957861,10.131114,10.047,9.0,xGASS,0.066603765,0.08755280449840379,False,,True,,100932259.51270553,True,504661297.56352764,,,False,,True,False
10979,0.02683,10.331603999999999,10.232636999999999,10.421919,10.331,2.0,xGASS,0.18267922,0.14334701,False,,False,,92263514.91207582,True,461317574.5603791,,,False,,True,False
10990,0.036785000000000005,10.355708,10.256322,10.454725,10.356,9.0,xGASS,0.5614676,0.17591604796428564,False,,True,7158020565.788299,555363664.5870231,False,0.0,,,False,,True,False
10985,0.049507999999999996,10.7857275,10.696969000000001,10.88331,10.785,9.0,xGASS,1.2734665,0.24705872508660254,False,,True,10844689452.569204,774620675.1835147,False,0.0,,,False,,True,False
122001,0.017512,10.174344,10.080316,10.264622,10.174344,9.0,xGASS,0.17514321,0.12046183320773667,False,,True,1274175159.8919394,184047523.09550235,False,0.0,,,False,,True,False
11013,0.035815,10.198419,10.109647,10.297158999999999,10.199,9.0,xGASS,0.9602243,0.19390139993177938,False,,True,2575602706.137364,409754975.9763988,False,0.0,,,False,,True,False
11003,0.037393,10.293908,10.202441,10.393246000000001,10.294,1.0,xGASS,1.2089788000000001,0.23175488,False,,False,6692066831.457028,382403818.9404016,False,0.0,,,False,,True,False
11041,0.03729,10.028446,9.932834,10.116135,10.027000000000001,9.0,xGASS,0.008528232,0.04863692335870194,False,,True,,103521366.39011362,True,517606831.95056814,,,False,,True,False
11055,0.027429000000000002,10.450802000000001,10.357673,10.541576,10.450999999999999,9.0,xGASS,1.0491261,0.21372279964772353,False,,True,585179258.4421974,103266927.96038777,False,0.0,,,False,,True,False
122004,0.016408000000000002,9.513809,9.41007,9.612405,9.513809,2.0,xGASS,,0.044552904000000004,True,0.044552904000000004,False,3661986028.5801563,398583513.31484693,False,0.0,,,False,,True,False
11080,0.02901,10.09839,10.004976,10.193669,10.097999999999999,9.0,xGASS,0.4667878,0.1539665249926015,False,,True,,99318464.29006717,True,496592321.4503358,,,False,,True,False
11231,0.034083999999999996,10.061039,9.984937,10.152469,10.061,1.0,xGASS,0.8154819999999999,0.23551945,False,,False,4139628389.9335175,530721588.4530151,False,0.0,,,False,,True,False
11250,0.036288,10.297692999999999,10.20162,10.386863,10.297,1.0,xGASS,1.4762950000000001,0.2787698,False,,False,2282767165.1073403,420509740.9408258,False,0.0,,,False,,True,False
11249,0.036239999999999994,10.112569,10.014314,10.202075,10.113,9.0,xGASS,0.19429395,0.12118750771305196,False,,True,,101398141.65494089,True,506990708.27470446,,,False,,True,False
11257,0.0368,10.177368,10.08328,10.267731,10.177,9.0,xGASS,0.3088035,0.14098729646974098,False,,True,,93547028.25743963,True,467735141.2871981,,,False,,True,False
11268,0.041826,10.716658,10.6242,10.808763,10.717,1.0,xGASS,1.1493846,0.3353009,False,,False,3812246645.0894847,476530830.6361856,False,0.0,,,False,,True,False
11267,0.04002,11.072425,10.979928,11.156546,11.072000000000001,1.0,xGASS,1.1104428,0.24795564,False,,False,,322871711.36529744,True,1614358556.826487,,,False,,True,False
11314,0.034174,10.544284,10.454226,10.632332,10.544,9.0,xGASS,0.6227991999999999,0.19185565003459407,False,,True,5815161621.601511,533501066.20197344,False,0.0,,,False,,True,False
11312,0.034147000000000004,10.44197,10.35219,10.525191,10.442,2.0,xGASS,,0.116792455,True,0.116792455,False,3941732184.9153047,372866558.0325289,False,0.0,,,False,,True,False
11193,0.039671,10.499967999999999,10.407637,10.598222,10.499,1.0,xGASS,2.7717874,0.32628837,False,,False,715968859.6874199,214790657.90622595,False,0.0,,,False,,True,False
11192,0.039981,10.56005,10.5064745,10.618892,10.56,9.0,xGASS,0.13065992,0.12884049919185322,False,,True,7342648379.5730915,508896422.34665,False,0.0,,,False,,True,False
11303,0.039544,10.348506,10.25282,10.461698,10.349,9.0,xGASS,0.3802315,0.1581227685774476,False,,True,2490159656.4364295,355737093.77663285,False,0.0,,,False,,True,False
11285,0.039437,10.054144,9.964694999999999,10.146968,10.054,1.0,xGASS,1.1880225,0.25443357,False,,False,920006716.0899583,212309242.17460576,False,0.0,,,False,,True,False
11280,0.040010000000000004,10.992799,10.899881,11.079502,10.993,2.0,xGASS,,0.16493708,True,0.16493708,False,,263651347.71128097,True,1318256738.5564048,,,False,,True,False
11284,0.03936,10.336564,10.2523365,10.423419,10.335999999999999,1.0,xGASS,1.0166293,0.22949328,False,,False,,96167869.68994579,True,480839348.44972897,,,False,,True,False
11292,0.038807,10.541654,10.449044,10.628428,10.542,2.0,xGASS,0.1919651,0.14742638,False,,False,2125512026.8384845,274259616.36625606,False,0.0,,,False,,True,False
11291,0.03858,10.390125,10.298733,10.486871,10.39,1.0,xGASS,0.52429307,0.20080258,False,,False,5828939387.926691,745562014.7348093,False,0.0,,,False,,True,False
11347,0.038947,10.869507,10.77492,10.962837,10.87,2.0,xGASS,,0.17486218,True,0.17486218,False,6559947979.522254,621468755.9547398,False,0.0,,,False,,True,False
11462,0.039694,10.896624000000001,10.799949,10.972430000000001,10.895999999999999,2.0,xGASS,0.43929958,0.17392659,False,,False,6594415112.59926,573427401.0955878,False,0.0,,,False,,True,False
123003,0.012772091999999999,9.574848,9.476361,9.667676,9.574848,6.0,xGASS,0.03304015,0.05822397151142432,False,,True,,14792105.50116475,True,73960527.50582375,,,False,,True,False
11444,0.042059,10.690653999999999,10.596858000000001,10.775893,10.69,2.0,xGASS,0.78005195,0.21851525,False,,False,9393946968.320086,562031015.1986377,False,0.0,,,False,,True,False
11410,0.04152,10.553664,10.457433,10.640614,10.554,2.0,xGASS,,0.07264363,True,0.07264363,False,,116958016.82889648,True,584790084.1444824,,,False,,True,False
11435,0.0435,10.966947,10.879311999999999,11.051881,10.967,9.0,xGASS,0.68547106,0.22407970594363377,False,,True,2744204654.7325144,600294768.2227376,False,0.0,,,False,,True,False
11434,0.041839,10.956011,10.862178,11.049619,10.956,1.0,xGASS,1.5922998,0.28838134,False,,False,5801320154.683696,476820834.63153666,False,0.0,,,False,,True,False
11636,0.03943,10.102841,10.008628999999999,10.198447,10.101,2.0,xGASS,0.12861936,0.12148706599999999,False,,False,,110925142.59158209,True,554625712.9579104,,,False,,True,False
11494,0.042806,10.619703,10.529167999999999,10.715672,10.62,1.0,xGASS,0.8802779000000001,0.2619394,False,,False,3988954192.0466723,498619274.00583404,False,0.0,,,False,,True,False
11395,0.04249,10.775706,10.694432,10.85004,10.775,1.0,xGASS,0.22356018,0.16905685,False,,False,,172595709.55339402,True,862978547.7669702,,,False,,True,False
11509,0.038126,10.498462,10.402478,10.603667999999999,10.498,1.0,xGASS,1.7495036,0.27916983,False,,False,529743056.13905704,132435764.03476426,False,0.0,,,False,,True,False
11524,0.02555,10.409533999999999,10.319361,10.494228999999999,10.41,2.0,xGASS,,0.103205755,True,0.103205755,False,,99090038.16095811,True,495450190.80479056,,,False,,True,False
11397,0.03949,10.464089,10.370787,10.561595,10.463,9.0,xGASS,0.12843817,0.12362507770455029,False,,True,,89749077.98662664,True,448745389.9331332,,,False,,True,False
123011,0.014349657,10.107256,10.008208999999999,10.202505,10.107256,2.0,xGASS,,0.056104124000000005,True,0.056104124000000005,False,,40647140.218724415,True,203235701.0936221,,,False,,True,False
11585,0.0445,11.077619,10.988019,11.151000999999999,11.078,2.0,xGASS,,0.18260512,True,0.18260512,False,,354021791.6634837,True,1770108958.3174183,,,False,,True,False
11544,0.04123,11.223988,11.132899,11.330862,11.224,1.0,xGASS,0.16439228,0.11745760599999999,False,,False,,521230709.9997795,True,2606153549.9988976,,,False,,True,False
11383,0.037743,10.21204,10.132805000000001,10.304996000000001,10.212,9.0,xGASS,1.1028976000000001,0.20220617909415775,False,,True,1622863169.9198213,324572633.98396426,False,0.0,,,False,,True,False
11366,0.043019999999999996,10.872643,10.780669,10.956548,10.872,2.0,xGASS,0.14284545,0.14124252,False,,False,,229630724.29937682,True,1148153621.496884,,,False,,True,False
11357,0.043289999999999995,10.8711195,10.783617,10.951825999999999,10.870999999999999,2.0,xGASS,,0.10215319999999999,True,0.10215319999999999,False,,206077224.08832318,True,1030386120.4416159,,,False,,True,False
11676,0.041816000000000006,10.582991,10.482124,10.694066000000001,10.583,9.0,xGASS,0.5032766,0.18384168993063427,False,,True,3731077811.680422,555692440.0375097,False,0.0,,,False,,True,False
11669,0.046592,10.735748,10.639463000000001,10.829191999999999,10.735999999999999,2.0,xGASS,0.9414923000000001,0.2578942,False,,False,4411699582.960712,686264379.5716665,False,0.0,,,False,,True,False
11582,0.041139999999999996,10.858065,10.76978,10.939630000000001,10.859000000000002,9.0,xGASS,0.06574177,0.12210683545762617,False,,True,,244359932.03297418,True,1221799660.164871,,,False,,True,False
11685,0.041926,11.164572999999999,11.071041000000001,11.247649000000001,11.164000000000001,9.0,xGASS,0.69547886,0.2389696639210988,False,,True,6064340385.066537,718145571.9157741,False,0.0,,,False,,True,False
11687,0.041692,10.923074,10.842475,11.006262,10.922,1.0,xGASS,0.20079371,0.08164102,False,,False,2209882637.131118,473546279.3852395,False,0.0,,,False,,True,False
11571,0.033576999999999996,10.284783000000001,10.198188,10.38181,10.285,1.0,xGASS,1.5981888000000002,0.2903934,False,,False,7521782711.001619,463671536.97955185,False,0.0,,,False,,True,False
11573,0.038617,10.469166,10.378336000000001,10.564605,10.47,1.0,xGASS,0.90419453,0.2640735,False,,False,543250250.2179214,135812562.55448034,False,0.0,,,False,,True,False
11568,0.04168,11.194637,11.106653999999999,11.265544,11.195,9.0,xGASS,0.3598067,0.2073532758869337,False,,True,,434540235.77274865,True,2172701178.8637433,,,False,,True,False
11567,0.039889999999999995,11.220426,11.130114,11.293244999999999,11.22,2.0,xGASS,,0.1921138,True,0.1921138,False,,465618251.53300256,True,2328091257.665013,,,False,,True,False
11697,0.031198000000000004,10.022091,9.924577000000001,10.119547,10.022,9.0,xGASS,0.29718712,0.13219897001942127,False,,True,1469180933.7731445,267123806.1405717,False,0.0,,,False,,True,False
123005,0.013469,10.178174,10.076049000000001,10.288604,10.178174,9.0,xGASS,1.2268099,0.20620948546122944,False,,True,7842593209.075454,75977759.8295792,False,0.0,,,False,,True,False
11727,0.032893,10.402218,10.313566,10.493877000000001,10.402000000000001,1.0,xGASS,4.79629,0.29530716,False,,False,494579513.676564,148373854.10296917,False,0.0,,,False,,True,False
123007,0.013236000000000001,9.363854,9.283303,9.461053,9.363854,6.0,xGASS,,,False,,False,11834608976.28113,65249394.76929638,False,0.0,,,False,,True,False
11763,0.025547999999999998,10.212418,10.146229,10.346078,10.212,1.0,xGASS,0.5356495,0.17855847,False,,False,3461850055.3520026,179061209.75958633,False,0.0,,,False,,True,False
11770,0.04162,11.309479,11.224333999999999,11.387943,11.309000000000001,2.0,xGASS,0.63942826,0.18780197,False,,False,,474274741.1323311,True,2371373705.6616554,,,False,,True,False
11754,0.04093,10.775008999999999,10.686235,10.864464,10.775,1.0,xGASS,0.47129099999999996,0.21927601,False,,False,,196349588.6039973,True,981747943.0199864,,,False,,True,False
11791,0.046560000000000004,10.945718,10.855576,11.035963,10.946,1.0,xGASS,2.902701,0.42542186,False,,False,,304810550.7594581,True,1524052753.7972906,,,False,,True,False
11783,0.027039999999999998,10.334169000000001,10.241206,10.413250999999999,10.334000000000001,9.0,xGASS,0.032808565,0.08153666569155814,False,,True,,92263514.91207582,True,461317574.5603791,,,False,,True,False
11815,0.048924,11.122005,11.029544,11.216914,11.122,1.0,xGASS,2.1113042999999996,0.36112386,False,,False,9401273223.93465,1188666729.463002,False,0.0,,,False,,True,False

